The Grassmannian VOA

We study the 3-parametric family of vertex operator algebras based on the unitary Grassmannian coset CFT $\mathfrak{u}(M+N)_k/(\mathfrak{u}(M)_k \times \mathfrak{u}(N)_k)$. This VOA serves as a basic building block for a large class of cosets and generalizes the $\mathcal{W}_\infty$ algebra. We analyze representations and their characters in detail and find surprisingly simple character formulas for the representations in the generic parameter regime that admit an elegant combinatorial formulation. We also discuss truncations of the algebra and give a conjectural formula for the complete set of truncation curves. We develop a theory of gluing for these algebras in order to build more complicated coset and non-coset algebras. We demonstrate the power of this technology with some examples and show in particular that the $\mathcal{N}=2$ supersymmetric Grassmannian can be obtained by gluing three bosonic Grassmannian algebras in a loop. We finally speculate about the tantalizing possibility that this algebra is a specialization of an even larger 4-parametric family of algebras exhibiting pentality symmetry. Specialization of this conjectural family should include both the unitary Grassmannian family as well as the Lagrangian Grassmannian family of VOAs which interpolates between the unitary and the orthosymplectic cosets.

==> anc/Characters_of_the_Grassmannian.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    201768,       5422]
NotebookOptionsPosition[    192289,       5248]
NotebookOutlinePosition[    192681,       5264]
CellTagsIndexPosition[    192638,       5261]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Characters and gluing of the Grassmannian algebra", "Title",
 CellChangeTimes->{{3.798835417477607*^9, 
  3.798835427122218*^9}},ExpressionUUID->"bb57c0bb-a9f7-4b6a-8066-\
1dafa531dad8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Ancillary", " ", "notebook", " ", "to", " ", 
    "\"\<The Grassmannian VOA\>\""}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Authors", ":", " ", 
      RowBox[{"Lorenz", " ", "Eberhardt"}]}], " ", "&"}], " ", "Tomas", " ", 
    "Prochazka"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.799597704365727*^9, 3.7995977372418337`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"673371f3-4dca-4b3b-8f87-46c02220612f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "We", " ", "use", " ", "the", " ", "package", " ", "LieART", " ", "2.0"}],
     ",", " ", 
    RowBox[{
     RowBox[{"see", " ", 
      RowBox[{"https", ":"}]}], "//", 
     RowBox[{
      RowBox[{
       RowBox[{"arxiv", ".", "org"}], "/", "abs"}], "/", 
      RowBox[{"1912.10969", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Needs", "[", "\"\<LieART`\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{"SetOptions", "[", 
    RowBox[{
     RowBox[{"EvaluationNotebook", "[", "]"}], ",", 
     RowBox[{"CommonDefaultFormatTypes", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<Output\>\"", "\[Rule]", "StandardForm"}], "}"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.79149400505898*^9, 3.791494013366984*^9}, {
  3.79882492538354*^9, 3.7988249255203333`*^9}, {3.79889377486832*^9, 
  3.798893839737834*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"53826814-fabd-4f94-bd80-f75b54cd9683"],

Cell[CellGroupData[{

Cell[BoxData["\<\"LieART 2.0.0\"\>"], "Print",
 CellChangeTimes->{
  3.799597773408435*^9, {3.799598014773078*^9, 3.799598046970579*^9}, 
   3.7995980939679737`*^9, 3.79959816543608*^9, 3.7995982086478*^9, 
   3.799598416065092*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"f00d9c8f-f782-4d2b-a8fc-510ec755d7f2"],

Cell[BoxData["\<\"last revised 29 November 2019\"\>"], "Print",
 CellChangeTimes->{
  3.799597773408435*^9, {3.799598014773078*^9, 3.799598046970579*^9}, 
   3.7995980939679737`*^9, 3.79959816543608*^9, 3.7995982086478*^9, 
   3.7995984160667267`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"a1f57b6a-d0d3-42eb-9276-18c1dfef1392"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Character implementation", "Section",
 CellChangeTimes->{{3.798829754641637*^9, 
  3.7988297575331173`*^9}},ExpressionUUID->"143ebb16-d3a0-48a8-9bf8-\
2da795e2433f"],

Cell[CellGroupData[{

Cell["Converting notations", "Subsection",
 CellChangeTimes->{{3.798824739407189*^9, 
  3.798824743117982*^9}},ExpressionUUID->"db406c1c-aa7b-4d75-b60e-\
80cdeda5627b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "We", " ", "have", " ", "three", " ", "Notations", " ", "for", " ", 
     "conjugacy", " ", "classes", " ", "of", " ", 
     RowBox[{"Sn", ":", " ", 
      RowBox[{"Partitions", " ", "of", " ", "n"}]}]}], ",", " ", 
    RowBox[{
     RowBox[{"polynomials", " ", 
      RowBox[{
       UnderoverscriptBox["\[Product]", "i", "N"], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"x", "[", "i", "]"}], 
         RowBox[{"n", "[", "i", "]"}]], " ", "with", " ", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", "i", "n"], 
         RowBox[{"i", " ", 
          RowBox[{"n", "[", "i", "]"}]}]}]}]}]}], "\[Equal]", "n"}], ",", " ", 
    RowBox[{"and", " ", "Dynkin", " ", "labels", " ", "of", " ", "SU", 
     RowBox[{
      RowBox[{"(", "\[Infinity]", ")"}], ".", " ", "These"}], " ", "are", " ",
      "helper", " ", "functions", " ", "that", " ", "transform", " ", "them", 
     " ", "into", " ", "each", " ", 
     RowBox[{"other", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ConjugatePartition", "[", "l_List", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"r", "=", 
         RowBox[{"Reverse", "[", "l", "]"}]}], ",", 
        RowBox[{"n", "=", 
         RowBox[{"Length", "[", "l", "]"}]}]}], "}"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"n", "+", "1", "-", 
         RowBox[{
          RowBox[{"Position", "[", 
           RowBox[{"r", ",", 
            RowBox[{"_", "?", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"#", "\[GreaterEqual]", "i"}], "&"}], ")"}]}], ",", 
            "\[Infinity]", ",", "1"}], "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{
          "l", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
         "}"}]}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ConjugatePartition", "[", 
      RowBox[{"{", "}"}], "]"}], "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ConjugatePoly", "[", "poly_", "]"}], ":=", 
    RowBox[{"PartitionToPoly", "[", 
     RowBox[{"ConjugatePartition", "[", 
      RowBox[{"PolyToPartition", "[", "poly", "]"}], "]"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DynkinToPartition", "[", "\[CapitalLambda]_", "]"}], ":=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Total", "[", 
       RowBox[{"\[CapitalLambda]", "\[LeftDoubleBracket]", 
        RowBox[{"i", ";;", 
         RowBox[{"-", "1"}]}], "\[RightDoubleBracket]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"Length", "[", "\[CapitalLambda]", "]"}]}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PolyToPartition", "[", "p_", "]"}], ":=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"p", "===", "1"}], ",", 
      RowBox[{"{", "}"}], ",", 
      RowBox[{"Sort", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Head", "[", "p", "]"}], "===", "Times"}], ",", 
             RowBox[{"(", 
              RowBox[{"List", "@@", "p"}], ")"}], ",", 
             RowBox[{"{", "p", "}"}]}], "]"}], "/.", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"x", "[", "i_", "]"}], "n_"], "\[RuleDelayed]", 
            RowBox[{"ConstantArray", "[", 
             RowBox[{
              RowBox[{"x", "[", "i", "]"}], ",", "n"}], "]"}]}]}], "]"}], "/.", 
         RowBox[{
          RowBox[{"x", "[", "i_", "]"}], "\[RuleDelayed]", "i"}]}], ",", 
        "Greater"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"PartitionToPoly", "[", "p_", "]"}], ":=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"p", "===", 
        RowBox[{"{", "}"}]}], ",", "1", ",", 
       RowBox[{"Times", "@@", 
        RowBox[{"(", 
         RowBox[{"p", "/.", 
          RowBox[{"i_Integer", "\[RuleDelayed]", 
           RowBox[{"x", "[", "i", "]"}]}]}], ")"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PartitionToDynkin", "[", "p_", "]"}], ":=", 
    RowBox[{"-", 
     RowBox[{"Differences", "[", 
      RowBox[{"Join", "[", 
       RowBox[{"p", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PolyToDynkin", "[", "\[Lambda]_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"conj", "=", 
        RowBox[{"ConjugatePartition", "[", 
         RowBox[{"Sort", "[", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"ConstantArray", "[", 
               RowBox[{"i", ",", 
                RowBox[{"Exponent", "[", 
                 RowBox[{"\[Lambda]", ",", 
                  RowBox[{"x", "[", "i", "]"}]}], "]"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", 
                RowBox[{"Max", "[", 
                 RowBox[{
                  RowBox[{"Cases", "[", 
                   RowBox[{
                    RowBox[{"{", "\[Lambda]", "}"}], ",", 
                    RowBox[{"x", "[", "i_", "]"}], ",", "\[Infinity]"}], 
                   "]"}], "/.", 
                  RowBox[{
                   RowBox[{"x", "[", "i_", "]"}], "\[RuleDelayed]", "i"}]}], 
                 "]"}]}], "}"}]}], "]"}], "]"}], ",", "Greater"}], "]"}], 
         "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"\[Lambda]", "===", "1"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"BinCounts", "[", 
         RowBox[{"conj", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{
             RowBox[{"Max", "[", "conj", "]"}], "+", "1"}]}], "}"}]}], 
         "]"}]}], "]"}]}], "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PolyToDynkinTransposed", "[", "\[Lambda]_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"part", "=", 
        RowBox[{"Sort", "[", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"ConstantArray", "[", 
              RowBox[{"i", ",", 
               RowBox[{"Exponent", "[", 
                RowBox[{"\[Lambda]", ",", 
                 RowBox[{"x", "[", "i", "]"}]}], "]"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", 
               RowBox[{"Max", "[", 
                RowBox[{
                 RowBox[{"Cases", "[", 
                  RowBox[{
                   RowBox[{"{", "\[Lambda]", "}"}], ",", 
                   RowBox[{"x", "[", "i_", "]"}], ",", "\[Infinity]"}], "]"}],
                  "/.", 
                 RowBox[{
                  RowBox[{"x", "[", "i_", "]"}], "\[RuleDelayed]", "i"}]}], 
                "]"}]}], "}"}]}], "]"}], "]"}], ",", "Greater"}], "]"}]}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"\[Lambda]", "===", "1"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"BinCounts", "[", 
         RowBox[{"part", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{
             RowBox[{"Max", "[", "part", "]"}], "+", "1"}]}], "}"}]}], 
         "]"}]}], "]"}]}], "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ConjugacyClassToDynkin", "[", "\[Lambda]_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"conj", "=", 
        RowBox[{"Quiet", "[", 
         RowBox[{"ConjugatePartition", "[", 
          RowBox[{"Sort", "[", 
           RowBox[{
            RowBox[{"Flatten", "[", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"ConstantArray", "[", 
                RowBox[{"i", ",", 
                 RowBox[{"Exponent", "[", 
                  RowBox[{"\[Lambda]", ",", 
                   RowBox[{"x", "[", "i", "]"}]}], "]"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", 
                 RowBox[{"Max", "[", 
                  RowBox[{
                   RowBox[{"Cases", "[", 
                    RowBox[{
                    RowBox[{"{", "\[Lambda]", "}"}], ",", 
                    RowBox[{"x", "[", "i_", "]"}], ",", "\[Infinity]"}], 
                    "]"}], "/.", 
                   RowBox[{
                    RowBox[{"x", "[", "i_", "]"}], "\[RuleDelayed]", "i"}]}], 
                  "]"}]}], "}"}]}], "]"}], "]"}], ",", "Greater"}], "]"}], 
          "]"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"\[Lambda]", "===", "1"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"BinCounts", "[", 
         RowBox[{"conj", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{
             RowBox[{"Max", "[", "conj", "]"}], "+", "1"}]}], "}"}]}], 
         "]"}]}], "]"}]}], "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ConjugacyClassToDynkinTransposed", "[", "\[Lambda]_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"part", "=", 
        RowBox[{"Quiet", "[", 
         RowBox[{"Sort", "[", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"ConstantArray", "[", 
               RowBox[{"i", ",", 
                RowBox[{"Exponent", "[", 
                 RowBox[{"\[Lambda]", ",", 
                  RowBox[{"x", "[", "i", "]"}]}], "]"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", 
                RowBox[{"Max", "[", 
                 RowBox[{
                  RowBox[{"Cases", "[", 
                   RowBox[{
                    RowBox[{"{", "\[Lambda]", "}"}], ",", 
                    RowBox[{"x", "[", "i_", "]"}], ",", "\[Infinity]"}], 
                   "]"}], "/.", 
                  RowBox[{
                   RowBox[{"x", "[", "i_", "]"}], "\[RuleDelayed]", "i"}]}], 
                 "]"}]}], "}"}]}], "]"}], "]"}], ",", "Greater"}], "]"}], 
         "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"\[Lambda]", "===", "1"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"BinCounts", "[", 
         RowBox[{"part", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{
             RowBox[{"Max", "[", "part", "]"}], "+", "1"}]}], "}"}]}], 
         "]"}]}], "]"}]}], "\[IndentingNewLine]", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.7964009054644003`*^9, 3.796400934112809*^9}, 
   3.798824729301083*^9, {3.798829387780263*^9, 3.798829388097316*^9}, {
   3.798839263185617*^9, 3.79883928317901*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"d0dfde0a-40a1-4c07-a4a8-3b959c393de1"]
}, Closed]],

Cell[CellGroupData[{

Cell["Characters of Sn", "Subsection",
 CellChangeTimes->{{3.7912291984554863`*^9, 
  3.791229201077528*^9}},ExpressionUUID->"4f6050e2-2542-469b-bf9b-\
db9a0561094d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "We", " ", "denote", " ", "the", " ", "conjugacy", " ", "classes", " ", 
     "of", " ", 
     SubscriptBox["S", "n"], " ", "by", " ", "polynomials", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], 
      RowBox[{"n", "[", "1", "]"}]], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], 
      RowBox[{"n", "[", "2", "]"}]]}], "..."}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ConjugacyClasses", "[", "n_", "]"}], ":=", 
     RowBox[{"Times", "@@@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"IntegerPartitions", "[", "n", "]"}], "/.", 
        RowBox[{"i_Integer", "\[RuleDelayed]", 
         RowBox[{"x", "[", "i", "]"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Extracts", " ", "the", " ", "coefficient", " ", 
      SuperscriptBox["list", "coeff"], " ", "for", " ", "multi"}], "-", 
     RowBox[{"indices", " ", "out", " ", "of", " ", 
      RowBox[{"X", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MultiCoefficient", "[", 
     RowBox[{"X_", ",", "list_", ",", "coeff_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Nest", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{
            "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
            
            RowBox[{"list", "\[LeftDoubleBracket]", 
             RowBox[{
             "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
             "\[RightDoubleBracket]"}], ",", 
            RowBox[{"coeff", "\[LeftDoubleBracket]", 
             RowBox[{
             "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
             "\[RightDoubleBracket]"}]}], "]"}], ",", 
          RowBox[{
           RowBox[{
           "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "+", 
           "1"}]}], "}"}], "&"}], ",", 
       RowBox[{"{", 
        RowBox[{"X", ",", "1"}], "}"}], ",", 
       RowBox[{"Length", "[", "list", "]"}]}], "]"}], "\[LeftDoubleBracket]", 
     "1", "\[RightDoubleBracket]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Sn", " ", "character", " ", "\[Lambda]", " ", "evaluated", " ", "on", 
     " ", "conjugacy", " ", "class", " ", 
     RowBox[{"\[Mu]", ".", " ", "We"}], " ", "use", " ", "the", " ", 
     "Frobenius", " ", "formula", " ", "for", " ", "the", " ", "characters", 
     " ", "of", " ", "the", " ", "symmetric", " ", 
     RowBox[{"group", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Chi]", "[", 
      RowBox[{"\[Lambda]_", ",", "\[Mu]_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"\[Chi]", "[", 
       RowBox[{"\[Lambda]", ",", "\[Mu]"}], "]"}], "=", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"k", ",", "n", ",", "l"}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"\[Lambda]", "\[Equal]", "\[Mu]", "\[Equal]", "1"}], ",", 
           RowBox[{"Return", "[", "1", "]"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"n", "=", 
          RowBox[{"Exponent", "[", 
           RowBox[{
            RowBox[{"\[Lambda]", "/.", 
             RowBox[{
              RowBox[{"x", "[", "i_", "]"}], "\[RuleDelayed]", 
              SuperscriptBox["x", "i"]}]}], ",", "x"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"k", "=", 
          RowBox[{"Exponent", "[", 
           RowBox[{
            RowBox[{"\[Lambda]", "/.", 
             RowBox[{
              RowBox[{"x", "[", "i_", "]"}], "\[RuleDelayed]", "x"}]}], ",", 
            "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"l", "=", 
          RowBox[{
           RowBox[{"Sort", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Flatten", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Head", "[", "\[Lambda]", "]"}], "===", "Times"}],
                    ",", 
                   RowBox[{"List", "@@", "\[Lambda]"}], ",", 
                   RowBox[{"{", "\[Lambda]", "}"}]}], "]"}], "/.", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"x", "[", "i_", "]"}], "m_"], "\[RuleDelayed]", 
                  RowBox[{"ConstantArray", "[", 
                   RowBox[{
                    RowBox[{"x", "[", "i", "]"}], ",", "m"}], "]"}]}]}], ",", 
                "1"}], "]"}], "/.", 
              RowBox[{
               RowBox[{"x", "[", "i_", "]"}], "\[RuleDelayed]", "i"}]}], ",", 
             "Greater"}], "]"}], "+", "k", "-", 
           RowBox[{"Range", "[", "k", "]"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"i", "[", "j_", "]"}], ":=", 
          RowBox[{"Exponent", "[", 
           RowBox[{"\[Mu]", ",", 
            RowBox[{"x", "[", "j", "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"k_", ",", "j_"}], "]"}], ":=", 
          RowBox[{"Plus", "@@", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"x", "/@", 
              RowBox[{"Range", "[", "k", "]"}]}], ")"}], "j"]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"MultiCoefficient", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Product", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"x", "[", "i", "]"}], "-", 
               RowBox[{"x", "[", "j", "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "k"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"i", "+", "1"}], ",", "k"}], "}"}]}], "]"}], 
            RowBox[{"Product", "[", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"P", "[", 
                RowBox[{"k", ",", "j"}], "]"}], 
               RowBox[{"i", "[", "j", "]"}]], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "n"}], "}"}]}], "]"}]}], ",", 
           RowBox[{"x", "/@", 
            RowBox[{"Range", "[", "k", "]"}]}], ",", "l"}], "]"}]}]}], 
       "\[IndentingNewLine]", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Size", " ", "of", " ", "conjugacy", " ", "class"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ConjugacyClassSize", "[", "\[Lambda]_", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"n", "=", 
          RowBox[{"Exponent", "[", 
           RowBox[{
            RowBox[{"\[Lambda]", "/.", 
             RowBox[{
              RowBox[{"x", "[", "i_", "]"}], "\[RuleDelayed]", 
              SuperscriptBox["x", "i"]}]}], ",", "x"}], "]"}]}], ",", 
         RowBox[{"k", "=", 
          RowBox[{"Max", "[", 
           RowBox[{
            RowBox[{"Cases", "[", 
             RowBox[{
              RowBox[{"{", "\[Lambda]", "}"}], ",", 
              RowBox[{"x", "[", "i_", "]"}], ",", "\[Infinity]"}], "]"}], "/.", 
            RowBox[{
             RowBox[{"x", "[", "i_", "]"}], "\[RuleDelayed]", "i"}]}], 
           "]"}]}], ",", "a"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"a", "[", "j_", "]"}], ":=", 
         RowBox[{"Exponent", "[", 
          RowBox[{"\[Lambda]", ",", 
           RowBox[{"x", "[", "j", "]"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        FractionBox[
         RowBox[{"n", "!"}], 
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["j", 
             RowBox[{"a", "[", "j", "]"}]], 
            RowBox[{
             RowBox[{"a", "[", "j", "]"}], "!"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "k"}], "}"}]}], "]"}]]}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.791229237268907*^9, 3.791229258493451*^9}, {
  3.791229309296276*^9, 3.7912294317505693`*^9}, {3.791229714608572*^9, 
  3.7912297219192123`*^9}, {3.791229769182878*^9, 3.7912297734372263`*^9}, {
  3.791229810941309*^9, 3.791229823078438*^9}, {3.791230476978388*^9, 
  3.791230480429124*^9}, {3.79889365109971*^9, 3.7988936917981567`*^9}, {
  3.798893722243335*^9, 3.7988937660455503`*^9}, {3.7995981884423943`*^9, 
  3.799598199916298*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"c41c2669-a617-4078-a7d3-55f58acab4d2"]
}, Closed]],

Cell[CellGroupData[{

Cell["Littlewood Richardson rule", "Subsection",
 CellChangeTimes->{{3.7913754988659887`*^9, 
  3.7913755035767107`*^9}},ExpressionUUID->"cc39c629-dda5-41b0-9810-\
8ac2c9be9fec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"We", " ", "denote", " ", "SU", 
      RowBox[{"(", "\[Infinity]", ")"}], " ", "representations", " ", "by", 
      " ", "two", " ", "sets", " ", "of", " ", "Dynkin", " ", "labels", " ", 
      "corresponding", " ", "to", " ", "the", " ", "boxes", " ", "and", " ", 
      RowBox[{
      "antiboxes", ".", " ", "E", ".", "g", ".", "\[IndentingNewLine]", 
       "trivial"}], " ", "representation"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}], ";", "\[IndentingNewLine]", "\t", 
    RowBox[{
     RowBox[{"fundamental", " ", "representation"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}], ";", "\[IndentingNewLine]", "\t", 
    RowBox[{
     RowBox[{"antifundamental", " ", "representation"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "1", "}"}]}], "}"}]}], ";", "\[IndentingNewLine]", "\t", 
    RowBox[{
     RowBox[{"symmetric", " ", "representation"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}], ";", "\[IndentingNewLine]", "\t", 
    RowBox[{
     RowBox[{"antisymmetric", " ", "representation"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}], ";", "\[IndentingNewLine]", "\t", 
    RowBox[{
     RowBox[{"adjoint", " ", "representation"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Tensor", " ", "product", " ", "of", " ", "two", " ", "SU", 
    RowBox[{"(", "\[Infinity]", ")"}], " ", 
    RowBox[{"representations", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"TensorProductSU\[Infinity]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[CapitalLambda]1_", ",", "\[CapitalLambda]1b_"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"\[CapitalLambda]2_", ",", "\[CapitalLambda]2b_"}], "}"}]}], 
      "]"}], ":=", 
     RowBox[{
      RowBox[{"TensorProductSU\[Infinity]", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\[CapitalLambda]1", ",", "\[CapitalLambda]1b"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[CapitalLambda]2", ",", "\[CapitalLambda]2b"}], "}"}]}], 
       "]"}], "=", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"n", "=", 
           RowBox[{"2", 
            RowBox[{"Max", "[", 
             RowBox[{
              RowBox[{"Length", "[", "\[CapitalLambda]1", "]"}], ",", 
              RowBox[{"Length", "[", "\[CapitalLambda]2", "]"}]}], "]"}]}]}], 
          ",", 
          RowBox[{"nb", "=", 
           RowBox[{"2", 
            RowBox[{"Max", "[", 
             RowBox[{
              RowBox[{"Length", "[", "\[CapitalLambda]1b", "]"}], ",", 
              RowBox[{"Length", "[", "\[CapitalLambda]2b", "]"}]}], "]"}]}]}],
           ",", "\[CapitalLambda]1tot", ",", "\[CapitalLambda]2tot", ",", 
          "\[CapitalLambda]tot"}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Flatten", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"\[CapitalLambda]1", ",", "\[CapitalLambda]1b"}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"\[CapitalLambda]2", ",", "\[CapitalLambda]2b"}], 
                "}"}]}], "}"}], "]"}], "\[Equal]", 
            RowBox[{"{", "}"}]}], ",", 
           RowBox[{"Return", "[", 
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], "}"}], "]"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"\[CapitalLambda]1tot", "=", 
          RowBox[{"Join", "[", 
           RowBox[{"\[CapitalLambda]1", ",", 
            RowBox[{"ConstantArray", "[", 
             RowBox[{"0", ",", 
              RowBox[{"n", "+", "nb", "-", 
               RowBox[{"Length", "[", "\[CapitalLambda]1", "]"}], "-", 
               RowBox[{"Length", "[", "\[CapitalLambda]1b", "]"}]}]}], "]"}], 
            ",", 
            RowBox[{"Reverse", "[", "\[CapitalLambda]1b", "]"}]}], "]"}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"\[CapitalLambda]2tot", "=", 
          RowBox[{"Join", "[", 
           RowBox[{"\[CapitalLambda]2", ",", 
            RowBox[{"ConstantArray", "[", 
             RowBox[{"0", ",", 
              RowBox[{"n", "+", "nb", "-", 
               RowBox[{"Length", "[", "\[CapitalLambda]2", "]"}], "-", 
               RowBox[{"Length", "[", "\[CapitalLambda]2b", "]"}]}]}], "]"}], 
            ",", 
            RowBox[{"Reverse", "[", "\[CapitalLambda]2b", "]"}]}], "]"}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"\[CapitalLambda]tot", "=", 
          RowBox[{"List", "@@@", 
           RowBox[{"Flatten", "[", 
            RowBox[{
             RowBox[{"List", "@@", 
              RowBox[{"DecomposeProduct", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Irrep", "[", "A", "]"}], "@@", 
                 RowBox[{"Join", "[", "\[CapitalLambda]1tot", "]"}]}], ",", 
                RowBox[{
                 RowBox[{"Irrep", "[", "A", "]"}], "@@", 
                 RowBox[{"Join", "[", "\[CapitalLambda]2tot", "]"}]}]}], 
               "]"}]}], "/.", 
             RowBox[{
              RowBox[{"IrrepTimes", "[", 
               RowBox[{"n_", ",", "irrep_"}], "]"}], "\[RuleDelayed]", 
              RowBox[{"ConstantArray", "[", 
               RowBox[{"irrep", ",", "n"}], "]"}]}]}], "]"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Replace", "[", 
           RowBox[{
            RowBox[{"Transpose", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"\[CapitalLambda]tot", "\[LeftDoubleBracket]", 
                RowBox[{";;", ",", 
                 RowBox[{"1", ";;", "n"}]}], "\[RightDoubleBracket]"}], ",", 
               RowBox[{"\[CapitalLambda]tot", "\[LeftDoubleBracket]", 
                RowBox[{";;", ",", 
                 RowBox[{
                  RowBox[{"-", "1"}], ";;", 
                  RowBox[{"n", "+", "1"}], ";;", 
                  RowBox[{"-", "1"}]}]}], "\[RightDoubleBracket]"}]}], "}"}], 
             "]"}], ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"h__", ",", 
               RowBox[{
                RowBox[{"(", "0", ")"}], "..."}]}], "}"}], "\[RuleDelayed]", 
             RowBox[{"{", "h", "}"}]}], ",", 
            RowBox[{"{", "2", "}"}]}], "]"}], "/.", 
          RowBox[{
           RowBox[{"{", "0", "}"}], "\[Rule]", 
           RowBox[{"{", "}"}]}]}]}]}], "\[IndentingNewLine]", "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Tensor", " ", "product", " ", "of", " ", "any", " ", "number", " ", "of",
      " ", "SU", 
     RowBox[{"(", "\[Infinity]", ")"}], " ", "representations"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"TensorProductSU\[Infinity]", "[", "\[CapitalLambda]s__", "]"}], 
     ":=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"{", "\[CapitalLambda]s", "}"}], "]"}], "\[Equal]", "1"}], 
       ",", 
       RowBox[{"{", "\[CapitalLambda]s", "}"}], ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"TensorProductSU\[Infinity]", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"{", "\[CapitalLambda]s", "}"}], "\[LeftDoubleBracket]",
               "1", "\[RightDoubleBracket]"}], ",", "#"}], "]"}], "&"}], "/@", 
          RowBox[{"(", 
           RowBox[{"TensorProductSU\[Infinity]", "@@", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"{", "\[CapitalLambda]s", "}"}], "\[LeftDoubleBracket]", 
              RowBox[{"2", ";;", 
               RowBox[{"-", "1"}]}], "\[RightDoubleBracket]"}], ")"}]}], 
           ")"}]}], ",", "1"}], "]"}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.79137768732889*^9, 3.7913777570530376`*^9}, {
   3.7913778350129957`*^9, 3.7913779461229763`*^9}, {3.791378863948814*^9, 
   3.791378880027337*^9}, {3.791378934714643*^9, 3.791379058065173*^9}, {
   3.7913790893368893`*^9, 3.7913791830584097`*^9}, 3.791379224990094*^9, {
   3.791494575404986*^9, 3.79149465981774*^9}, {3.791494772556356*^9, 
   3.791494794972981*^9}, {3.791494836946743*^9, 3.791494920469306*^9}, 
   3.7914951376855097`*^9, {3.791495259526153*^9, 3.791495264587337*^9}, {
   3.791495343253438*^9, 3.791495345544157*^9}, {3.791495388054805*^9, 
   3.791495403790513*^9}, {3.7914956494760723`*^9, 3.79149565995885*^9}, {
   3.7914957842929068`*^9, 3.791495786728961*^9}, {3.791540639421866*^9, 
   3.791540690317298*^9}, {3.791540726981989*^9, 3.791540727142523*^9}, {
   3.791540788960649*^9, 3.7915408156836863`*^9}, {3.7915409212064247`*^9, 
   3.7915409571244698`*^9}, {3.7915516429131737`*^9, 3.791551644494372*^9}, {
   3.791551679887435*^9, 3.791551689457518*^9}, {3.791551801235564*^9, 
   3.7915520175706987`*^9}, {3.791552103214117*^9, 3.7915521114042797`*^9}, {
   3.791552214609769*^9, 3.791552215531074*^9}, {3.7915524662013807`*^9, 
   3.791552516049839*^9}, {3.7915525724452744`*^9, 3.791552573544097*^9}, {
   3.7915528670952168`*^9, 3.791552874355584*^9}, {3.791555301964066*^9, 
   3.7915553269370937`*^9}, 3.7915556994909363`*^9, {3.7963999175891743`*^9, 
   3.796399925036744*^9}, {3.796399960768338*^9, 3.79640022156966*^9}, {
   3.79640073357164*^9, 3.79640073492729*^9}, {3.796401250841928*^9, 
   3.7964013114232073`*^9}, {3.7964022168328037`*^9, 
   3.7964022381153193`*^9}, {3.798824482338481*^9, 3.798824647273231*^9}, {
   3.798824719450087*^9, 3.798824725859233*^9}, 3.7988249318117037`*^9, {
   3.798893860143808*^9, 3.798894029995965*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"0b48aa07-15ea-4bbc-ac46-fa615d6335d6"]
}, Closed]],

Cell[CellGroupData[{

Cell["Dimensions of irreducible representations of SU(n)", "Subsection",
 CellChangeTimes->{{3.7912318134336567`*^9, 
  3.7912318411518106`*^9}},ExpressionUUID->"6143da53-567f-42cb-ac63-\
8bb3ffdd6b13"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "We", " ", "specify", " ", "the", " ", "representation", " ", "in", " ", 
    "terms", " ", "of", " ", "box", " ", "and", " ", "antibox", " ", "Dynkin",
     " ", "labels"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"DimSU", "[", 
      RowBox[{"\[CapitalLambda]1_", ",", "\[CapitalLambda]2_"}], "]"}], "[", 
     "n_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"n1", "=", 
         RowBox[{"Length", "[", "\[CapitalLambda]1", "]"}]}], ",", 
        RowBox[{"n2", "=", 
         RowBox[{"Length", "[", "\[CapitalLambda]2", "]"}]}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalLambda]", "[", "nn_", "]"}], "[", "l_", "]"}], ":=", 
        RowBox[{"Which", "[", 
         RowBox[{
          RowBox[{"l", "\[LessEqual]", "n1"}], ",", 
          RowBox[{
          "\[CapitalLambda]1", "\[LeftDoubleBracket]", "l", 
           "\[RightDoubleBracket]"}], ",", 
          RowBox[{"l", "\[GreaterEqual]", 
           RowBox[{"nn", "-", "n2"}]}], ",", 
          RowBox[{"\[CapitalLambda]2", "\[LeftDoubleBracket]", 
           RowBox[{"nn", "-", "l"}], "\[RightDoubleBracket]"}], ",", "True", 
          ",", "0"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{"FindSequenceFunction", "[", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"nn", ",", 
              RowBox[{"Product", "[", 
               RowBox[{
                FractionBox[
                 RowBox[{"Sum", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalLambda]", "[", "nn", "]"}], "[", "l", 
                    "]"}], "+", "1"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"l", ",", "i", ",", "j"}], "}"}]}], "]"}], 
                 RowBox[{"j", "-", "i", "+", "1"}]], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", 
                  RowBox[{"nn", "-", "1"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "i", ",", 
                  RowBox[{"nn", "-", "1"}]}], "}"}]}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"nn", ",", 
              RowBox[{"n1", "+", "n2", "+", "1"}], ",", 
              RowBox[{"n1", "+", "n2", "+", 
               RowBox[{"Total", "[", 
                RowBox[{
                 RowBox[{"Range", "[", "n1", "]"}], "\[CapitalLambda]1"}], 
                "]"}], "+", 
               RowBox[{"Total", "[", 
                RowBox[{
                 RowBox[{"Range", "[", "n2", "]"}], "\[CapitalLambda]2"}], 
                "]"}], "+", "5"}]}], "}"}]}], "]"}], "]"}], "[", "n", "]"}], 
        "]"}]}]}], "\[IndentingNewLine]", "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.7912318423420057`*^9, 3.791232008893218*^9}, {
   3.791232508584865*^9, 3.79123252105823*^9}, {3.7912326098138103`*^9, 
   3.791232692088331*^9}, {3.7912328016469584`*^9, 3.7912330098022623`*^9}, {
   3.791233126339369*^9, 3.791233137432198*^9}, {3.791233331768449*^9, 
   3.791233359188755*^9}, {3.791233690960236*^9, 3.7912337254982243`*^9}, {
   3.791233788478055*^9, 3.7912337997750072`*^9}, {3.791237769160335*^9, 
   3.791237819110405*^9}, {3.7912379628210707`*^9, 3.791237962974492*^9}, {
   3.791287464287712*^9, 3.7912874645147943`*^9}, {3.791287552247031*^9, 
   3.791287587210197*^9}, {3.791292656150415*^9, 3.7912926859455557`*^9}, {
   3.791495304078539*^9, 3.791495304201981*^9}, {3.798824694948991*^9, 
   3.798824715530271*^9}, 3.79889405974967*^9},
 CellLabel->"In[21]:=",ExpressionUUID->"a52ffadc-d2ef-47c0-95fe-9d763209cb6b"]
}, Closed]],

Cell[CellGroupData[{

Cell["Wedge characters of Grassmannian", "Subsection",
 CellChangeTimes->{{3.798894050098824*^9, 
  3.798894056490937*^9}},ExpressionUUID->"ebdcd30c-53cd-4599-9f34-\
2dc4dab381e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "basic", " ", "wedge", " ", "character", " ", "of", " ", 
     "the", " ", "m"}], "-", 
    RowBox[{"punctured", " ", "algebra"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalPhi]adj", "[", "m_", "]"}], "[", "q_", "]"}], ":=", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "-", "2"}], ")"}], "q"}], 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"m", "-", "1"}], ")"}], "q"}]}]]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Wedge", " ", "characters", " ", "involving", " ", "only", " ", "one", 
     " ", "external", " ", "representation"}], "*)"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalPhi]single", "[", "m_", "]"}], "[", 
      RowBox[{"\[Lambda]1_", ",", "\[Lambda]2_", ",", "q_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"n", "=", 
         RowBox[{"Exponent", "[", 
          RowBox[{
           RowBox[{"\[Lambda]1", "/.", 
            RowBox[{
             RowBox[{"x", "[", "i_", "]"}], "\[RuleDelayed]", 
             SuperscriptBox["x", "i"]}]}], ",", "x"}], "]"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{"n", "!"}]], 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Chi]", "[", 
             RowBox[{"\[Lambda]1", ",", "\[Mu]"}], "]"}], 
            RowBox[{"\[Chi]", "[", 
             RowBox[{"\[Lambda]2", ",", "\[Mu]"}], "]"}], 
            RowBox[{"ConjugacyClassSize", "[", "\[Mu]", "]"}], "\[Mu]"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Mu]", ",", 
             RowBox[{"ConjugacyClasses", "[", "n", "]"}]}], "}"}]}], "]"}]}], 
        "/.", 
        RowBox[{
         RowBox[{"x", "[", "i_", "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"\[CapitalPhi]adj", "[", "m", "]"}], "[", 
          SuperscriptBox["q", "i"], "]"}]}]}]}], "\[IndentingNewLine]", 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Wedge", " ", "character", " ", "of", " ", "arbitrary", " ", 
      RowBox[{"representations", ".", " ", "This"}], " ", "function", " ", 
      "takes", " ", "any", " ", "number", " ", "of", " ", "representations", 
      " ", "of", " ", "SU", 
      RowBox[{"(", "\[Infinity]", ")"}], " ", "as", " ", 
      RowBox[{"input", ".", " ", "There"}], " ", "is", " ", "no", " ", 
      "check", " ", "that", " ", "the", " ", "number", " ", "of", " ", 
      "representations", " ", "is"}], " ", "\[LessEqual]", " ", 
     RowBox[{"m", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalPhi]", "[", "m_", "]"}], "[", 
     RowBox[{"\[CapitalLambda]s__", ",", "q_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"reps", "=", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"PartitionToPoly", "[", 
            RowBox[{"DynkinToPartition", "[", "#", "]"}], "]"}], "&"}], ",", 
          RowBox[{"TensorProductSU\[Infinity]", "@@", 
           RowBox[{"Map", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"PartitionToDynkin", "[", 
               RowBox[{"PolyToPartition", "[", "#", "]"}], "]"}], "&"}], ",", 
             
             RowBox[{"{", "\[CapitalLambda]s", "}"}], ",", 
             RowBox[{"{", "2", "}"}]}], "]"}]}], ",", 
          RowBox[{"{", "2", "}"}]}], "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Factor", "[", 
       RowBox[{"Plus", "@@", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalPhi]single", "[", "m", "]"}], "[", 
            RowBox[{
             RowBox[{
             "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
             RowBox[{
             "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], ",",
              "q"}], "]"}], "&"}], "/@", "reps"}], ")"}]}], "]"}]}], 
     "\[IndentingNewLine]", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.798894112753056*^9, 3.798894225097382*^9}, {
  3.799597957340411*^9, 3.799597963464835*^9}, {3.799598010245256*^9, 
  3.799598037351248*^9}, {3.799598267949195*^9, 3.79959827110841*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"6105ffb8-8cf1-495c-9b0b-ce757be90795"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Wedge characters of matrix ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalW]", "\[Infinity]"], TraditionalForm]],
  ExpressionUUID->"cd96eb26-4d88-4954-807d-2aeac57030cd"]
}], "Subsection",
 CellChangeTimes->{{3.798829980789897*^9, 3.7988299898883667`*^9}, {
  3.79961092310329*^9, 
  3.7996109539621983`*^9}},ExpressionUUID->"adf57cee-4782-42ae-a2af-\
7056c8fe50ed"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"The", " ", "W"}], "-", 
    RowBox[{"algebra", " ", "wedge", " ", "character"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalPhi]W", "[", "q_", "]"}], ":=", 
    FractionBox["M", 
     RowBox[{"1", "-", "q"}]]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalPhi]W", "[", 
      RowBox[{"\[Lambda]_", ",", "q_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"n", "=", 
         RowBox[{"Exponent", "[", 
          RowBox[{
           RowBox[{"\[Lambda]", "/.", 
            RowBox[{
             RowBox[{"x", "[", "i_", "]"}], "\[RuleDelayed]", 
             SuperscriptBox["x", "i"]}]}], ",", "x"}], "]"}]}], "}"}], ",", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Factor", "[", 
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{"n", "!"}]], 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"\[Chi]", "[", 
              RowBox[{"\[Lambda]", ",", "\[Mu]"}], "]"}], 
             RowBox[{"ConjugacyClassSize", "[", "\[Mu]", "]"}], "\[Mu]"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"\[Mu]", ",", 
              RowBox[{"ConjugacyClasses", "[", "n", "]"}]}], "}"}]}], "]"}]}],
          "/.", 
         RowBox[{
          RowBox[{"x", "[", "i_", "]"}], "\[RuleDelayed]", 
          RowBox[{"\[CapitalPhi]W", "[", 
           SuperscriptBox["q", "i"], "]"}]}]}], "]"}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.798829992593535*^9, 3.798829992862423*^9}, {
  3.798894575324795*^9, 3.798894579624661*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"5520f4cb-03fc-44c9-9a54-0c7a3b3d89a3"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Examples and demonstrations", "Section",
 CellChangeTimes->{{3.798894246298293*^9, 3.798894247756927*^9}, {
  3.799597756683207*^9, 
  3.799597760611043*^9}},ExpressionUUID->"85d54df7-e9bb-45e8-bac6-\
5eacfa1bff79"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Here", " ", "we", " ", "demonstrate", " ", "the", " ", "basic", " ", 
   "functionality", " ", "of", " ", "the", " ", 
   RowBox[{"code", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.799610877414857*^9, 
  3.799610889035468*^9}},ExpressionUUID->"cebf34d8-7e92-479b-aa26-\
fe417edbd108"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Conjugacy", " ", "classes", " ", "of", " ", 
    SubscriptBox["S", "4"], " ", "in", " ", "different", " ", "notations"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ConjugacyClasses", "[", "4", "]"}], "\[IndentingNewLine]", 
   RowBox[{"PolyToPartition", "/@", 
    RowBox[{"ConjugacyClasses", "[", "4", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"PolyToDynkin", "/@", 
    RowBox[{"ConjugacyClasses", "[", "4", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.79959837277379*^9, 3.799598424789892*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"c722f5f0-4354-4778-879b-7a8c6f46c613"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x", "[", "4", "]"}], ",", 
   RowBox[{
    RowBox[{"x", "[", "1", "]"}], " ", 
    RowBox[{"x", "[", "3", "]"}]}], ",", 
   SuperscriptBox[
    RowBox[{"x", "[", "2", "]"}], "2"], ",", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"x", "[", "1", "]"}], "2"], " ", 
    RowBox[{"x", "[", "2", "]"}]}], ",", 
   SuperscriptBox[
    RowBox[{"x", "[", "1", "]"}], "4"]}], "}"}]], "Output",
 CellChangeTimes->{{3.7995984162452583`*^9, 3.7995984262251873`*^9}},
 CellLabel->"Out[46]=",ExpressionUUID->"5eb8d24a-92ef-4c33-b11d-e8d77940a801"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "4", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7995984162452583`*^9, 3.799598426227952*^9}},
 CellLabel->"Out[47]=",ExpressionUUID->"94f964bb-3500-4690-9d0b-996f707d0014"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "4", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7995984162452583`*^9, 3.799598426229849*^9}},
 CellLabel->"Out[48]=",ExpressionUUID->"134ebda4-77d8-499f-8671-ed59cc9f63b1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Character", " ", "table", " ", "of", " ", 
    SubscriptBox["S", "4"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Apply", "[", 
    RowBox[{"\[Chi]", ",", 
     RowBox[{"Outer", "[", 
      RowBox[{"List", ",", 
       RowBox[{"ConjugacyClasses", "[", "4", "]"}], ",", 
       RowBox[{"ConjugacyClasses", "[", "4", "]"}]}], "]"}], ",", 
     RowBox[{"{", "2", "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.79959774441037*^9, 3.799597820926078*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"89600cba-14d9-4324-b311-969deb1aba11"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "1", "1", "1", "1"},
     {
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "1", "3"},
     {"0", 
      RowBox[{"-", "1"}], "2", "0", "2"},
     {"1", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "3"},
     {
      RowBox[{"-", "1"}], "1", "1", 
      RowBox[{"-", "1"}], "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.7995977736250753`*^9, {3.79959780450159*^9, 3.799597821263521*^9}, {
   3.799598014983191*^9, 3.7995980471649723`*^9}, 3.7995980941947107`*^9, 
   3.799598165773118*^9, 3.799598208881403*^9, 3.799598416301444*^9},
 CellLabel->
  "Out[30]//MatrixForm=",ExpressionUUID->"3ed9e520-26c6-4448-b8cb-\
a9bf1e75595d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Tensor", " ", "product", " ", "in", " ", "su", 
    RowBox[{"(", "\[Infinity]", ")"}], " ", 
    RowBox[{
    "adj", " ", "\[CircleTimes]", " ", "adj", " ", "\[CircleTimes]", " ", 
     "symmetric"}], " ", 
    RowBox[{"tensor", ".", " ", "Here"}], " ", "we", " ", "use", " ", 
    RowBox[{"(", 
     RowBox[{"pairs", " ", "of"}], ")"}], " ", "Dynkin", " ", "labels", " ", 
    RowBox[{"notation", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"TensorProductSU\[Infinity]", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "1", "}"}], ",", 
      RowBox[{"{", "1", "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "1", "}"}], ",", 
      RowBox[{"{", "1", "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "2", "}"}], ",", 
      RowBox[{"{", "}"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.799597832179347*^9, 3.799597869902233*^9}, {
  3.7995984436277027`*^9, 
  3.799598463109803*^9}},ExpressionUUID->"42afc80c-2914-4d3e-b394-\
7184ed3c949f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", "1", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", "1", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"{", "1", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", "1", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"{", "1", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"{", "1", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", "1", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "2", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", "2", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", "1", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"{", "1", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", "1", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", "1", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", "1", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", "2", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", "2", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", "2", "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.799597870332782*^9, 3.7995979181766577`*^9, {3.799598015049336*^9, 
   3.7995980472325783`*^9}, 3.799598094267311*^9, 3.79959816583919*^9, 
   3.799598208947653*^9, 3.7995984163700333`*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"465f182e-4faa-47ab-a471-8f3b8c2ca033"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Dimensions", " ", "of", " ", "these", " ", "representations"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Factor", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"DimSU", "[", 
       RowBox[{
        RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        ",", 
        RowBox[{"#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}],
        "]"}], "[", "n", "]"}], "&"}], "/@", "%"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.799597878606636*^9, 3.7995979163314734`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"3b9fdae3-c295-4d90-98f3-6995732039a4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", "n", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "n"}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "n"}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
    SuperscriptBox["n", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "n"}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", "n", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "n"}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", "n"}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
    SuperscriptBox["n", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "n"}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", "n", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "n"}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", "n"}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", "n"}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
    SuperscriptBox["n", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "n"}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "48"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"4", "+", "n"}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "16"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
    SuperscriptBox["n", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", "n"}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "48"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
    SuperscriptBox["n", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", "n"}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "16"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"4", "+", "n"}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", "n", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "n"}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "n"}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", "n"}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
    SuperscriptBox["n", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "n"}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
    SuperscriptBox["n", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "n"}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
    SuperscriptBox["n", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "n"}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "24"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", "n", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "n"}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "16"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "n"}], ")"}], "2"], " ", "n", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "n"}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "24"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "n"}], ")"}], "2"], " ", "n", " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", "n"}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "16"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
    SuperscriptBox["n", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", "n"}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "16"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
    SuperscriptBox["n", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", "n"}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "16"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"4", "+", "n"}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7995979120781813`*^9, 3.799597919146632*^9}, {
   3.7995980151943607`*^9, 3.799598047382917*^9}, 3.799598094440382*^9, 
   3.799598165985927*^9, 3.799598209097164*^9, 3.799598416518532*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"e2f7a3c9-86d0-4769-a96e-6935a21ceacc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Wedge", " ", "character", " ", "of", " ", "the", " ", "bifundamental", 
    " ", "representation", " ", "of", " ", "the", " ", "Grassmannian"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[CapitalPhi]", "[", "3", "]"}], "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", 
      RowBox[{"x", "[", "1", "]"}]}], "}"}], ",", "q"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.798894261498355*^9, 3.7988942861349983`*^9}, {
  3.7995980624961023`*^9, 3.7995980843120527`*^9}, {3.799598228140386*^9, 
  3.799598236489307*^9}, {3.799598284469409*^9, 3.79959829253049*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"a6d9f7a7-2e5d-4e01-a20b-eb15fa74083c"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", "1"}], "+", "q"}], 
  RowBox[{
   RowBox[{"-", "1"}], "+", 
   RowBox[{"2", " ", "q"}]}]]], "Output",
 CellChangeTimes->{3.799598304816382*^9, 3.799598416528315*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"9cd79424-1031-473f-a799-926bff02c0f6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Two", " ", "strings", " ", "on", " ", "one", " ", "of", " ", "the", " ", 
     "external", " ", "branes"}], ",", " ", 
    RowBox[{"as", " ", "discussed", " ", "in", " ", "Section", " ", 
     RowBox[{"3.4", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalPhi]", "[", "3", "]"}], "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], ",", 
       RowBox[{"x", "[", "2", "]"}]}], "}"}], ",", "q"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalPhi]", "[", "3", "]"}], "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", "1", "]"}], "2"], ",", 
       RowBox[{"x", "[", "2", "]"}]}], "}"}], ",", "q"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalPhi]", "[", "3", "]"}], "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], ",", 
       SuperscriptBox[
        RowBox[{"x", "[", "1", "]"}], "2"]}], "}"}], ",", "q"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalPhi]", "[", "3", "]"}], "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", "1", "]"}], "2"], ",", 
       SuperscriptBox[
        RowBox[{"x", "[", "1", "]"}], "2"]}], "}"}], ",", "q"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.798894311049305*^9, 3.798894391103611*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"f7eab7a1-3222-4f6d-a27d-1bcd4b0f2206"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox["q", "2"]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "q"}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "2"]}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.798894391553691*^9, 3.7995977737340393`*^9, {3.799598015264016*^9, 
   3.7995980474549627`*^9}, 3.799598095278429*^9, 3.799598166712294*^9, 
   3.799598209258975*^9, 3.799598302251369*^9, 3.799598416594775*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"7b32bb7f-72ef-4c89-91b9-5c9901b1e70d"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["q", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", 
     RowBox[{"3", " ", "q"}]}], ")"}]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "q"}]}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "2"]}]}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.798894391553691*^9, 3.7995977737340393`*^9, {3.799598015264016*^9, 
   3.7995980474549627`*^9}, 3.799598095278429*^9, 3.799598166712294*^9, 
   3.799598209258975*^9, 3.799598302251369*^9, 3.799598416596414*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"020e5034-9dc7-43bf-bfc0-5e72bf6ffa28"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["q", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", 
     RowBox[{"3", " ", "q"}]}], ")"}]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "q"}]}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "2"]}]}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.798894391553691*^9, 3.7995977737340393`*^9, {3.799598015264016*^9, 
   3.7995980474549627`*^9}, 3.799598095278429*^9, 3.799598166712294*^9, 
   3.799598209258975*^9, 3.799598302251369*^9, 3.799598416597949*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"5b58462a-1503-4a77-9af6-bbcbe0c8b3bb"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox["q", "2"]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "q"}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "2"]}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.798894391553691*^9, 3.7995977737340393`*^9, {3.799598015264016*^9, 
   3.7995980474549627`*^9}, 3.799598095278429*^9, 3.799598166712294*^9, 
   3.799598209258975*^9, 3.799598302251369*^9, 3.7995984165995502`*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"2a3069aa-a766-4629-8411-c017833d34fa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"The", " ", "example", " ", "of", " ", "Section", " ", 
    RowBox[{"3.6", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[CapitalPhi]", "[", "4", "]"}], "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"x", "[", "1", "]"}], "2"], ",", 
      RowBox[{"x", "[", "2", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", 
      RowBox[{"x", "[", "1", "]"}]}], "}"}], ",", "q"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7988944143343697`*^9, 3.798894463561163*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"1ffc843a-ef4a-48bd-9f40-efd1a01c1098"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", "q", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "q", "+", 
     RowBox[{"9", " ", 
      SuperscriptBox["q", "3"]}]}], ")"}]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"3", " ", "q"}]}], ")"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "2"]}]}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.7988944640797663`*^9, 3.799597773795413*^9, {3.799598015342456*^9, 
   3.799598047540337*^9}, 3.799598095362805*^9, 3.799598166790112*^9, 
   3.7995982097600117`*^9, 3.799598313220092*^9, 3.799598416669321*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"1e34b7d3-4a3d-42f2-90be-148ff3f0aab9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "fundamental", " ", "character", " ", "of", " ", "matrix", 
     " ", "\[ScriptCapitalW]"}], "-", 
    RowBox[{"algebra", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"\[CapitalPhi]W", "[", 
   RowBox[{
    RowBox[{"x", "[", "1", "]"}], ",", "q"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.798894493950536*^9, 3.798894541761817*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"9ff7cfc1-2beb-4bdd-9ccd-0a4a35d0cb62"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["M", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "q"}]]}]], "Output",
 CellChangeTimes->{
  3.798894542128852*^9, 3.799597773805181*^9, {3.799598015351041*^9, 
   3.799598047549757*^9}, 3.799598095372056*^9, 3.799598166801257*^9, 
   3.7995982099458714`*^9, 3.799598316669703*^9, 3.7995984172147503`*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"caf8c4d2-1853-4f32-9954-e2a5d2508bc6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"symmetric", " ", "and", " ", "antisymmetric", " ", "powers"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[CapitalPhi]W", "[", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], ",", "q"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"\[CapitalPhi]W", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"], ",", "q"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.798894550303278*^9, 3.798894570176371*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"bcfee4a4-43e1-4c48-87d4-5ff177325824"],

Cell[BoxData[
 FractionBox[
  RowBox[{"M", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "M", "-", "q", "+", 
     RowBox[{"M", " ", "q"}]}], ")"}]}], 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "q"}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.7988945675888557`*^9, 3.798894582207757*^9}, 
   3.799597773863633*^9, {3.799598015429579*^9, 3.7995980476276417`*^9}, 
   3.799598095441774*^9, 3.799598166872178*^9, 3.799598209954618*^9, 
   3.7995984174063377`*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"e7de7756-b06e-4cae-a92e-bd8cc530c9d3"],

Cell[BoxData[
 FractionBox[
  RowBox[{"M", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "M", "+", "q", "+", 
     RowBox[{"M", " ", "q"}]}], ")"}]}], 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "q"}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.7988945675888557`*^9, 3.798894582207757*^9}, 
   3.799597773863633*^9, {3.799598015429579*^9, 3.7995980476276417`*^9}, 
   3.799598095441774*^9, 3.799598166872178*^9, 3.799598209954618*^9, 
   3.79959841740912*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"90d3375b-cfcc-4c17-823f-b1546a5f3342"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Gluing Grassmannians", "Section",
 CellChangeTimes->{{3.798829769120277*^9, 
  3.798829772157485*^9}},ExpressionUUID->"2181c099-9f47-4d7d-9432-\
b4277c4214bc"],

Cell[CellGroupData[{

Cell["Basic gluing", "Subsection",
 CellChangeTimes->{{3.791230488992436*^9, 3.7912304965810823`*^9}, {
  3.798825477421249*^9, 
  3.798825479400772*^9}},ExpressionUUID->"dd82017e-e1c0-4f16-840f-\
2a967cef6535"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "We", " ", "have", " ", "two", " ", "cutoffs", " ", "to", " ", "specify", 
     " ", "the", " ", "expansion", " ", 
     RowBox[{"order", ".", " ", "Cutoff"}], " ", "is", " ", "an", " ", 
     "absolute", " ", "cutoff"}], ",", " ", 
    RowBox[{
    "and", " ", "cutoff", " ", "a", " ", "relative", " ", "one", " ", "that", 
     " ", "depends", " ", "on", " ", 
     RowBox[{"p", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"cutoff", "=", "7"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Cutoff", "=", "15"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.798825042108459*^9, 3.798825043657246*^9}, {
  3.798825385868222*^9, 3.798825389080666*^9}, {3.7988260246256447`*^9, 
  3.798826024701627*^9}, {3.798837304712088*^9, 3.798837313589025*^9}, {
  3.798837364423821*^9, 3.798837364703587*^9}, {3.798837628778507*^9, 
  3.798837667835438*^9}, {3.799598584722327*^9, 
  3.799598633008862*^9}},ExpressionUUID->"abc98e14-ba91-41f6-82ac-\
a50ee18d21d7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Check", " ", "agreement", " ", "up", " ", "to", " ", "order", " ", 
    SuperscriptBox["q", 
     RowBox[{"2", "cutoff"}]]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Product", "[", 
       RowBox[{
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "n"]}], ")"}], "4"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", 
             SuperscriptBox["q", "n"]}]}], ")"}], "2"]], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", 
          RowBox[{"2", "cutoff"}]}], "}"}]}], "]"}], 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Plus", "@@", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{
              RowBox[{"\[CapitalPhi]", "[", "3", "]"}], "[", 
              RowBox[{"#", ",", "q"}], "]"}], "2"], "&"}], "/@", 
           RowBox[{"Flatten", "[", 
            RowBox[{
             RowBox[{"Outer", "[", 
              RowBox[{"List", ",", 
               RowBox[{"ConjugacyClasses", "[", "L", "]"}], ",", 
               RowBox[{"ConjugacyClasses", "[", "L", "]"}]}], "]"}], ",", 
             "1"}], "]"}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"L", ",", "0", ",", "cutoff"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"Product", "[", 
      RowBox[{
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "n"]}], ")"}], "3"], 
        RowBox[{"1", "-", 
         RowBox[{"3", 
          SuperscriptBox["q", "n"]}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", 
         RowBox[{"2", "cutoff"}]}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"q", ",", "0", ",", 
      RowBox[{"2", "cutoff"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.79123015609063*^9, 3.7912301812484426`*^9}, {
   3.7912302252042522`*^9, 3.791230237160737*^9}, {3.791230269005447*^9, 
   3.791230279056054*^9}, {3.791230311988111*^9, 3.791230402940078*^9}, {
   3.791230458690732*^9, 3.791230458884304*^9}, {3.791230500959579*^9, 
   3.791230568474206*^9}, {3.791230761261763*^9, 3.79123079306749*^9}, {
   3.7915526874108057`*^9, 3.791552702240469*^9}, 3.79155276572541*^9, {
   3.7915557340156507`*^9, 3.7915557344386797`*^9}, {3.79597533867023*^9, 
   3.795975345606284*^9}, {3.795975545884701*^9, 3.7959755703604717`*^9}, {
   3.796743810603941*^9, 3.796743820038794*^9}, {3.798824947860794*^9, 
   3.798824950604991*^9}, {3.798825060792149*^9, 3.798825075782803*^9}, {
   3.798825140152481*^9, 3.798825141849352*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"71238843-611c-4c63-8801-7b0ea0ca22b9"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "q", "]"}], "15"],
  SeriesData[$CellContext`q, 0, {}, 15, 15, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.7912302265763893`*^9, 3.791230238823988*^9}, {
   3.7912302732877283`*^9, 3.791230279426839*^9}, {3.79123032153762*^9, 
   3.7912303267228823`*^9}, {3.7912303662478657`*^9, 3.791230403763649*^9}, {
   3.791230459720386*^9, 3.791230565981978*^9}, 3.791230695793133*^9, 
   3.791231979380405*^9, 3.791232353857687*^9, 3.791233907542532*^9, 
   3.79123448463804*^9, 3.791495729776733*^9, 3.791540933586589*^9, 
   3.791540977365611*^9, 3.791551657820035*^9, 3.791552769176313*^9, 
   3.791552819447147*^9, 3.791555499802544*^9, {3.791555716658483*^9, 
   3.791555735622229*^9}, 3.791805768733715*^9, 3.791808561791049*^9, {
   3.7959755474141693`*^9, 3.795975555167451*^9}, 3.7959773679444933`*^9, 
   3.796399655311891*^9, 3.796743820450391*^9, {3.797105329886776*^9, 
   3.797105339531084*^9}, {3.797687232083922*^9, 3.797687235878211*^9}, {
   3.797866418374875*^9, 3.797866425556158*^9}, 3.798452943966331*^9, 
   3.798453016784175*^9, {3.798824943137657*^9, 3.798824951097993*^9}, 
   3.798825076333927*^9, 3.798826037556774*^9, 3.798829777822627*^9, 
   3.798837323812027*^9, {3.798837709208749*^9, 3.7988377142494087`*^9}, 
   3.799597779644827*^9, {3.7995980161672087`*^9, 3.799598048437557*^9}, 
   3.799598095584921*^9, 3.799598167019121*^9, 3.799598210121244*^9, 
   3.799598420536693*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"a5298cc7-afce-4c33-82fd-df96d4e4e3d1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Different", " ", "p", " ", "gluings"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Product", "[", 
           RowBox[{
            FractionBox[
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SuperscriptBox["q", "n"]}], ")"}], "4"], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", 
                 SuperscriptBox["q", "n"]}]}], ")"}], "2"]], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", 
              RowBox[{"cutoff", 
               RowBox[{"(", 
                RowBox[{"p", "+", "2"}], ")"}]}]}], "}"}]}], "]"}], 
          RowBox[{"Sum", "[", " ", 
           RowBox[{
            RowBox[{
             SuperscriptBox["q", 
              RowBox[{"p", " ", "L"}]], 
             RowBox[{"Plus", "@@", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{
                   RowBox[{"\[CapitalPhi]", "[", "3", "]"}], "[", 
                   RowBox[{"#", ",", "q"}], "]"}], "2"], "&"}], "/@", 
                RowBox[{"Flatten", "[", 
                 RowBox[{
                  RowBox[{"Outer", "[", 
                   RowBox[{"List", ",", 
                    RowBox[{"ConjugacyClasses", "[", "L", "]"}], ",", 
                    RowBox[{"ConjugacyClasses", "[", "L", "]"}]}], "]"}], ",",
                   "1"}], "]"}]}], ")"}]}]}], ",", 
            RowBox[{"{", 
             RowBox[{"L", ",", "0", ",", "cutoff"}], "}"}]}], "]"}]}], "-", 
         RowBox[{"Product", "[", 
          RowBox[{
           FractionBox[
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SuperscriptBox["q", "n"]}], ")"}], "4"], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", 
                 SuperscriptBox["q", "n"]}]}], ")"}], "2"], "-", 
             SuperscriptBox["q", 
              RowBox[{"n", 
               RowBox[{"(", 
                RowBox[{"p", "+", "2"}], ")"}]}]]}]], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", 
             RowBox[{"cutoff", 
              RowBox[{"(", 
               RowBox[{"p", "+", "2"}], ")"}]}]}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", 
          RowBox[{"cutoff", 
           RowBox[{"(", 
            RowBox[{"p", "+", "2"}], ")"}]}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", 
        RowBox[{"-", "1"}], ",", "10"}], "}"}]}], "]"}], ",", "p"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.797106375561885*^9, 3.79710639408274*^9}, {
  3.797107261613522*^9, 3.797107261895721*^9}, {3.7971073248431053`*^9, 
  3.7971073858420553`*^9}, {3.797107491262054*^9, 3.7971074972255077`*^9}, {
  3.797107550838664*^9, 3.797107551219035*^9}, {3.79882497974651*^9, 
  3.7988249860010853`*^9}, {3.7988250174237623`*^9, 3.798825037468853*^9}, {
  3.798825082517969*^9, 3.79882510797677*^9}, {3.7988254194263077`*^9, 
  3.7988254255089912`*^9}, {3.798837723746131*^9, 3.798837766893635*^9}, {
  3.798837829053317*^9, 3.798837838614497*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"3b5b83f0-2a98-4fe8-a0e1-045cf1fab98f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], "8"],
    SeriesData[$CellContext`q, 0, {}, 8, 8, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], "15"],
    SeriesData[$CellContext`q, 0, {}, 15, 15, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], "22"],
    SeriesData[$CellContext`q, 0, {}, 22, 22, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], "29"],
    SeriesData[$CellContext`q, 0, {}, 29, 29, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], "36"],
    SeriesData[$CellContext`q, 0, {}, 36, 36, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], "43"],
    SeriesData[$CellContext`q, 0, {}, 43, 43, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], "50"],
    SeriesData[$CellContext`q, 0, {}, 50, 50, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], "57"],
    SeriesData[$CellContext`q, 0, {}, 57, 57, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], "64"],
    SeriesData[$CellContext`q, 0, {}, 64, 64, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], "71"],
    SeriesData[$CellContext`q, 0, {}, 71, 71, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], "78"],
    SeriesData[$CellContext`q, 0, {}, 78, 78, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], "85"],
    SeriesData[$CellContext`q, 0, {}, 85, 85, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{
  3.797106399572229*^9, 3.7971072654150743`*^9, {3.797107338258554*^9, 
   3.797107345107394*^9}, {3.797107380332069*^9, 3.7971073862230673`*^9}, {
   3.797687232325922*^9, 3.797687254938649*^9}, {3.797866422052775*^9, 
   3.7978664274441833`*^9}, 3.798452945174704*^9, 3.798453019195607*^9, 
   3.7988250138397207`*^9, {3.798825093192589*^9, 3.798825109804842*^9}, 
   3.798825430173526*^9, 3.7988260377909403`*^9, 3.798837326878837*^9, {
   3.798837710033449*^9, 3.798837739416421*^9}, 3.7995977797809677`*^9, {
   3.799598018042932*^9, 3.799598050740181*^9}, 3.799598096357526*^9, 
   3.799598168671659*^9, 3.799598212222208*^9, 3.799598425346859*^9, 
   3.7995984850013723`*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"70ee9cc6-1409-46e0-b9ae-a64699c26f04"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Generalize", " ", "to", " ", 
    SubscriptBox["m", "1"], " ", "and", " ", 
    SubscriptBox["m", "2"], " ", "punctured", " ", "sphere", " ", "p", " ", 
    "gluings"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Product", "[", 
           RowBox[{
            FractionBox[
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SuperscriptBox["q", "n"]}], ")"}], 
              RowBox[{"m1", "+", "m2", "-", "2"}]], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"m1", "-", "1"}], ")"}], 
                 SuperscriptBox["q", "n"]}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"m2", "-", "1"}], ")"}], 
                 SuperscriptBox["q", "n"]}]}], ")"}]}]], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", 
              RowBox[{"Min", "[", 
               RowBox[{
                RowBox[{"cutoff", 
                 RowBox[{"(", 
                  RowBox[{"p", "+", "2"}], ")"}]}], ",", "Cutoff"}], "]"}]}], 
             "}"}]}], "]"}], 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"p", "+", "2"}], ")"}], "L"}], "\[LessEqual]", 
               "Cutoff"}], ",", 
              RowBox[{
               SuperscriptBox["q", 
                RowBox[{"p", " ", "L"}]], 
               RowBox[{"Plus", "@@", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalPhi]", "[", "m1", "]"}], "[", 
                    RowBox[{"#", ",", "q"}], "]"}], 
                    RowBox[{
                    RowBox[{"\[CapitalPhi]", "[", "m2", "]"}], "[", 
                    RowBox[{"#", ",", "q"}], "]"}]}], "&"}], "/@", 
                  RowBox[{"Flatten", "[", 
                   RowBox[{
                    RowBox[{"Outer", "[", 
                    RowBox[{"List", ",", 
                    RowBox[{"ConjugacyClasses", "[", "L", "]"}], ",", 
                    RowBox[{"ConjugacyClasses", "[", "L", "]"}]}], "]"}], ",",
                     "1"}], "]"}]}], ")"}]}]}], ",", "0"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"L", ",", "0", ",", "cutoff"}], "}"}]}], "]"}]}], "-", 
         RowBox[{"Product", "[", 
          RowBox[{
           FractionBox[
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SuperscriptBox["q", "n"]}], ")"}], 
             RowBox[{"m1", "+", "m2", "-", "2"}]], 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"m1", "-", "1"}], ")"}], " ", 
                 SuperscriptBox["q", "n"]}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"m2", "-", "1"}], ")"}], 
                 SuperscriptBox["q", "n"]}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"m1", "-", "2"}], ")"}], 
              RowBox[{"(", 
               RowBox[{"m2", "-", "2"}], ")"}], 
              SuperscriptBox["q", 
               RowBox[{"n", 
                RowBox[{"(", 
                 RowBox[{"p", "+", "2"}], ")"}]}]]}]}]], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", 
             RowBox[{"Min", "[", 
              RowBox[{
               RowBox[{"cutoff", 
                RowBox[{"(", 
                 RowBox[{"p", "+", "2"}], ")"}]}], ",", "Cutoff"}], "]"}]}], 
            "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", 
          RowBox[{"Min", "[", 
           RowBox[{
            RowBox[{"cutoff", 
             RowBox[{"(", 
              RowBox[{"p", "+", "2"}], ")"}]}], ",", "Cutoff"}], "]"}]}], 
         "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", 
        RowBox[{"-", "1"}], ",", "10"}], "}"}]}], "]"}], ",", "p"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.798825127041546*^9, 3.7988252803768787`*^9}, {
  3.798825341186201*^9, 3.79882540960001*^9}, {3.7988254470625668`*^9, 
  3.798825454425086*^9}, {3.798825595599906*^9, 3.7988255959671288`*^9}, {
  3.798837848845299*^9, 3.798837876961529*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"d68921e2-122e-4b3d-b7bd-a20c3b244b29"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], "8"],
    SeriesData[$CellContext`q, 0, {}, 8, 8, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], "15"],
    SeriesData[$CellContext`q, 0, {}, 15, 15, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], "16"],
    SeriesData[$CellContext`q, 0, {}, 16, 16, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], "16"],
    SeriesData[$CellContext`q, 0, {}, 16, 16, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], "16"],
    SeriesData[$CellContext`q, 0, {}, 16, 16, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], "16"],
    SeriesData[$CellContext`q, 0, {}, 16, 16, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], "16"],
    SeriesData[$CellContext`q, 0, {}, 16, 16, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], "16"],
    SeriesData[$CellContext`q, 0, {}, 16, 16, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], "16"],
    SeriesData[$CellContext`q, 0, {}, 16, 16, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], "16"],
    SeriesData[$CellContext`q, 0, {}, 16, 16, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], "16"],
    SeriesData[$CellContext`q, 0, {}, 16, 16, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], "16"],
    SeriesData[$CellContext`q, 0, {}, 16, 16, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{3.799598072989579*^9, 3.79959824527838*^9, 
  3.799598568696393*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"56a3f2d9-51e2-4c03-9864-98aa98455926"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Two gluings", "Subsection",
 CellChangeTimes->{{3.797109858908208*^9, 3.797109865825886*^9}, {
  3.7988254920940332`*^9, 
  3.7988254935578747`*^9}},ExpressionUUID->"f6bf4064-6b2a-4afc-976e-\
b3b6c8fbc936"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cutoff", "=", "6"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cutoff", "=", "12"}], ";"}]}], "Input",
 CellChangeTimes->{{3.798837333222602*^9, 3.7988373413561583`*^9}, {
  3.798837676199604*^9, 3.798837679499378*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"a40e193a-3eb2-4154-a9eb-3ef280f65bf0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Different", " ", "p", " ", 
    RowBox[{"gluings", ".", " ", "We"}], " ", "choose", " ", "conventions", 
    " ", "as", " ", "described", " ", "in", " ", "Section", " ", 
    RowBox[{"5.4", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{"#", ",", "q", ",", "Expand"}], "]"}], "&"}], "/@", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Product", "[", 
            RowBox[{
             FractionBox[
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 SuperscriptBox["q", "n"]}], ")"}], 
               RowBox[{"m1", "+", "m2", "+", "m3", "-", "3"}]], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"m1", "-", "1"}], ")"}], 
                  SuperscriptBox["q", "n"]}]}], ")"}], 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"m2", "-", "1"}], ")"}], 
                  SuperscriptBox["q", "n"]}]}], ")"}], 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"m3", "-", "1"}], ")"}], 
                  SuperscriptBox["q", "n"]}]}], ")"}]}]], ",", 
             RowBox[{"{", 
              RowBox[{"n", ",", 
               RowBox[{"Min", "[", 
                RowBox[{
                 RowBox[{"cutoff", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Min", "[", 
                    RowBox[{"p12", ",", "p23"}], "]"}], "+", "1"}], ")"}]}], 
                 ",", "Cutoff"}], "]"}]}], "}"}]}], "]"}], 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"p12", "+", "1"}], ")"}], "L1"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"p23", "+", "1"}], ")"}], "L2"}]}], " ", 
                "\[LessEqual]", "Cutoff"}], ",", 
               RowBox[{
                SuperscriptBox["q", 
                 RowBox[{
                  RowBox[{"p12", " ", "L1"}], "+", 
                  RowBox[{"p23", " ", "L2"}]}]], 
                RowBox[{"Plus", "@@", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalPhi]", "[", "m2", "]"}], "[", 
                    RowBox[{
                    RowBox[{
                    "#", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], ",", 
                    RowBox[{
                    "#", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], ",", "q"}], "]"}], 
                    RowBox[{
                    RowBox[{"\[CapitalPhi]", "[", "m1", "]"}], "[", 
                    RowBox[{
                    RowBox[{
                    "#", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], ",", "q"}], "]"}], 
                    RowBox[{
                    RowBox[{"\[CapitalPhi]", "[", "m3", "]"}], "[", 
                    RowBox[{
                    RowBox[{
                    "#", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], ",", "q"}], "]"}]}], "&"}], "/@", 
                   RowBox[{"Flatten", "[", 
                    RowBox[{
                    RowBox[{"Outer", "[", 
                    RowBox[{"List", ",", 
                    RowBox[{"Flatten", "[", 
                    RowBox[{
                    RowBox[{"Outer", "[", 
                    RowBox[{"List", ",", 
                    RowBox[{"ConjugacyClasses", "[", "L1", "]"}], ",", 
                    RowBox[{"ConjugacyClasses", "[", "L1", "]"}]}], "]"}], 
                    ",", "1"}], "]"}], ",", 
                    RowBox[{"Flatten", "[", 
                    RowBox[{
                    RowBox[{"Outer", "[", 
                    RowBox[{"List", ",", 
                    RowBox[{"ConjugacyClasses", "[", "L2", "]"}], ",", 
                    RowBox[{"ConjugacyClasses", "[", "L2", "]"}]}], "]"}], 
                    ",", "1"}], "]"}], ",", "1", ",", "1"}], "]"}], ",", 
                    "1"}], "]"}]}], ")"}]}]}], ",", "0"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"L1", ",", "0", ",", "cutoff"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"L2", ",", "0", ",", 
               RowBox[{"cutoff", "-", "L1"}]}], "}"}]}], "]"}]}], "-", 
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SuperscriptBox["q", "n"]}], ")"}], 
              RowBox[{"m1", "+", "m2", "+", "m3", "-", "3"}]], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"m1", "-", "1"}], ")"}], " ", 
                   SuperscriptBox["q", "n"]}]}], ")"}], 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"m2", "-", "1"}], ")"}], 
                   SuperscriptBox["q", "n"]}]}], ")"}], 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"m3", "-", "1"}], ")"}], 
                   SuperscriptBox["q", "n"]}]}], ")"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"m1", "-", "2"}], ")"}], 
                RowBox[{"(", 
                 RowBox[{"m2", "-", "2"}], ")"}], " ", 
                SuperscriptBox["q", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"p12", "+", "2"}], ")"}]}]], 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"m3", "-", "1"}], ")"}], 
                   SuperscriptBox["q", "n"]}]}], ")"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"m2", "-", "2"}], ")"}], 
                RowBox[{"(", 
                 RowBox[{"m3", "-", "2"}], ")"}], " ", 
                SuperscriptBox["q", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"p23", "+", "2"}], ")"}]}]], 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"m1", "-", "1"}], ")"}], 
                   SuperscriptBox["q", "n"]}]}], ")"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"m1", "-", "2"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"m3", "-", "2"}], ")"}], "  ", 
                SuperscriptBox["q", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"p12", "+", "p23", "+", "2"}], ")"}]}]], 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"m2", "-", "3"}], ")"}], 
                   SuperscriptBox["q", "n"]}]}], ")"}]}]}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", 
              RowBox[{"Min", "[", 
               RowBox[{
                RowBox[{"cutoff", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Min", "[", 
                    RowBox[{"p12", ",", "p23"}], "]"}], "+", "1"}], ")"}]}], 
                ",", "Cutoff"}], "]"}]}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"q", ",", "0", ",", 
           RowBox[{"Min", "[", 
            RowBox[{
             RowBox[{"cutoff", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Min", "[", 
                 RowBox[{"p12", ",", "p23"}], "]"}], "+", "1"}], ")"}]}], ",",
              "Cutoff"}], "]"}]}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"p12", ",", "0", ",", "5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"p23", ",", "p12", ",", "5"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"p12", ",", "p23"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7988255382312403`*^9, 3.798825556326683*^9}, {
  3.798825587531725*^9, 3.798825846964023*^9}, {3.798825896058627*^9, 
  3.798825922733624*^9}, {3.798825961523479*^9, 3.798825968688278*^9}, {
  3.798826004806183*^9, 3.798826007282364*^9}, {3.7988261927668533`*^9, 
  3.7988262027772503`*^9}, {3.798827209434815*^9, 3.798827210366654*^9}, {
  3.7988279839672537`*^9, 3.798828003003931*^9}, {3.798828034353364*^9, 
  3.798828034796049*^9}, {3.798838127586286*^9, 3.7988381291580276`*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"07915232-1202-45d5-b92c-de3c9b7f8c4b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "q", "]"}], "6"],
      SeriesData[$CellContext`q, 0, {}, 6, 6, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "q", "]"}], "6"],
      SeriesData[$CellContext`q, 0, {}, 6, 6, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "q", "]"}], "6"],
      SeriesData[$CellContext`q, 0, {}, 6, 6, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "q", "]"}], "6"],
      SeriesData[$CellContext`q, 0, {}, 6, 6, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "q", "]"}], "6"],
      SeriesData[$CellContext`q, 0, {}, 6, 6, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "q", "]"}], "6"],
      SeriesData[$CellContext`q, 0, {}, 6, 6, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "q", "]"}], "11"],
      SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "q", "]"}], "11"],
      SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "q", "]"}], "11"],
      SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "q", "]"}], "11"],
      SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "q", "]"}], "11"],
      SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "q", "]"}], "11"],
      SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "q", "]"}], "11"],
      SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "q", "]"}], "11"],
      SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "q", "]"}], "11"],
      SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "q", "]"}], "11"],
      SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "q", "]"}], "11"],
      SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "q", "]"}], "11"],
      SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "q", "]"}], "11"],
      SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "q", "]"}], "11"],
      SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", "q", "]"}], "11"],
     SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
     Editable->False], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7988257421484756`*^9, 3.798825783277399*^9}, 
   3.798825820592058*^9, 3.798825880949814*^9, {3.798825948846643*^9, 
   3.798825993224382*^9}, {3.7988260255465508`*^9, 3.798826042453102*^9}, 
   3.7988262037157097`*^9, 3.7988280393273687`*^9, 3.798838085731337*^9, 
   3.7988381702279053`*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"696df36b-587e-4ca1-935f-fe35b45943fb"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Three gluings", "Subsection",
 CellChangeTimes->{{3.797109858908208*^9, 3.797109865825886*^9}, {
  3.7971577032046967`*^9, 3.797157703444768*^9}, {3.7988267668210907`*^9, 
  3.798826768845655*^9}},ExpressionUUID->"dc7ba9d2-4243-4132-8841-\
0d17fceb1d45"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cutoff", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cutoff", "=", "10"}], ";"}]}], "Input",
 CellChangeTimes->{{3.798837348516582*^9, 3.798837349904928*^9}, {
  3.79883768237613*^9, 3.79883768373813*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"37b9d498-4a96-4247-bf59-afd40515bc8a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"starshaped", " ", "gluing"}], "*)"}], 
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{"#", ",", "q", ",", "Expand"}], "]"}], "&"}], "/@", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Product", "[", 
            RowBox[{
             FractionBox[
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 SuperscriptBox["q", "n"]}], ")"}], 
               RowBox[{"m1", "+", "m2", "+", "m3", "+", "m4", "-", "4"}]], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"m1", "-", "1"}], ")"}], 
                  SuperscriptBox["q", "n"]}]}], ")"}], 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"m2", "-", "1"}], ")"}], 
                  SuperscriptBox["q", "n"]}]}], ")"}], 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"m3", "-", "1"}], ")"}], 
                  SuperscriptBox["q", "n"]}]}], ")"}], 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"m4", "-", "1"}], ")"}], 
                  SuperscriptBox["q", "n"]}]}], ")"}]}]], ",", 
             RowBox[{"{", 
              RowBox[{"n", ",", 
               RowBox[{"Min", "[", 
                RowBox[{
                 RowBox[{"cutoff", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Min", "[", 
                    RowBox[{"p14", ",", "p24", ",", "p34"}], "]"}], "+", 
                    "1"}], ")"}]}], ",", "Cutoff"}], "]"}]}], "}"}]}], "]"}], 
           
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"p14", "+", "1"}], ")"}], "L1"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"p24", "+", "1"}], ")"}], "L2"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"p34", "+", "1"}], ")"}], "L3"}]}], " ", 
                "\[LessEqual]", "Cutoff"}], ",", 
               RowBox[{
                SuperscriptBox["q", 
                 RowBox[{
                  RowBox[{"p14", " ", "L1"}], "+", 
                  RowBox[{"p24", " ", "L2"}], "+", 
                  RowBox[{"p34", " ", "L3"}]}]], 
                RowBox[{"Plus", "@@", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalPhi]", "[", "m4", "]"}], "[", 
                    RowBox[{
                    RowBox[{
                    "#", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], ",", 
                    RowBox[{
                    "#", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], ",", 
                    RowBox[{
                    "#", "\[LeftDoubleBracket]", "3", 
                    "\[RightDoubleBracket]"}], ",", "q"}], "]"}], 
                    RowBox[{
                    RowBox[{"\[CapitalPhi]", "[", "m1", "]"}], "[", 
                    RowBox[{
                    RowBox[{
                    "#", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], ",", "q"}], "]"}], 
                    RowBox[{
                    RowBox[{"\[CapitalPhi]", "[", "m2", "]"}], "[", 
                    RowBox[{
                    RowBox[{
                    "#", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], ",", "q"}], "]"}], 
                    RowBox[{
                    RowBox[{"\[CapitalPhi]", "[", "m3", "]"}], "[", 
                    RowBox[{
                    RowBox[{
                    "#", "\[LeftDoubleBracket]", "3", 
                    "\[RightDoubleBracket]"}], ",", "q"}], "]"}]}], "&"}], "/@", 
                   RowBox[{"Flatten", "[", 
                    RowBox[{
                    RowBox[{"Outer", "[", 
                    RowBox[{"List", ",", 
                    RowBox[{"Flatten", "[", 
                    RowBox[{
                    RowBox[{"Outer", "[", 
                    RowBox[{"List", ",", 
                    RowBox[{"ConjugacyClasses", "[", "L1", "]"}], ",", 
                    RowBox[{"ConjugacyClasses", "[", "L1", "]"}]}], "]"}], 
                    ",", "1"}], "]"}], ",", 
                    RowBox[{"Flatten", "[", 
                    RowBox[{
                    RowBox[{"Outer", "[", 
                    RowBox[{"List", ",", 
                    RowBox[{"ConjugacyClasses", "[", "L2", "]"}], ",", 
                    RowBox[{"ConjugacyClasses", "[", "L2", "]"}]}], "]"}], 
                    ",", "1"}], "]"}], ",", 
                    RowBox[{"Flatten", "[", 
                    RowBox[{
                    RowBox[{"Outer", "[", 
                    RowBox[{"List", ",", 
                    RowBox[{"ConjugacyClasses", "[", "L3", "]"}], ",", 
                    RowBox[{"ConjugacyClasses", "[", "L3", "]"}]}], "]"}], 
                    ",", "1"}], "]"}], ",", "1", ",", "1", ",", "1"}], "]"}], 
                    ",", "2"}], "]"}]}], ")"}]}]}], ",", "0"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"L1", ",", "0", ",", "cutoff"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"L2", ",", "0", ",", 
               RowBox[{"cutoff", "-", "L1"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"L3", ",", "0", ",", 
               RowBox[{"cutoff", "-", "L1", "-", "L2"}]}], "}"}]}], "]"}]}], 
          "-", 
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SuperscriptBox["q", "n"]}], ")"}], 
              RowBox[{"m1", "+", "m2", "+", "m3", "+", "m4", "-", "4"}]], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"m1", "-", "1"}], ")"}], " ", 
                   SuperscriptBox["q", "n"]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"m2", "-", "1"}], ")"}], " ", 
                   SuperscriptBox["q", "n"]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"m3", "-", "1"}], ")"}], " ", 
                   SuperscriptBox["q", "n"]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"m4", "-", "1"}], ")"}], " ", 
                   SuperscriptBox["q", "n"]}]}], ")"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"m1", "-", "2"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"m4", "-", "2"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"m2", "-", "1"}], ")"}], " ", 
                   SuperscriptBox["q", "n"]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"m3", "-", "1"}], ")"}], " ", 
                   SuperscriptBox["q", "n"]}]}], ")"}], " ", 
                SuperscriptBox["q", 
                 RowBox[{
                  RowBox[{"n", " ", "p14"}], "+", 
                  RowBox[{"2", " ", "n"}]}]]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"m2", "-", "2"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"m4", "-", "2"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"m1", "-", "1"}], ")"}], " ", 
                   SuperscriptBox["q", "n"]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"m3", "-", "1"}], ")"}], " ", 
                   SuperscriptBox["q", "n"]}]}], ")"}], " ", 
                SuperscriptBox["q", 
                 RowBox[{
                  RowBox[{"n", " ", "p24"}], "+", 
                  RowBox[{"2", " ", "n"}]}]]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"m3", "-", "2"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"m4", "-", "2"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"m1", "-", "1"}], ")"}], " ", 
                   SuperscriptBox["q", "n"]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"m2", "-", "1"}], ")"}], " ", 
                   SuperscriptBox["q", "n"]}]}], ")"}], " ", 
                SuperscriptBox["q", 
                 RowBox[{
                  RowBox[{"n", " ", "p34"}], "+", 
                  RowBox[{"2", " ", "n"}]}]]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"m1", "-", "2"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"m2", "-", "2"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"m3", "-", "1"}], ")"}], " ", 
                   SuperscriptBox["q", "n"]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"m4", "-", "3"}], ")"}], " ", 
                   SuperscriptBox["q", "n"]}]}], ")"}], " ", 
                SuperscriptBox["q", 
                 RowBox[{
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{"p14", "+", "p24"}], ")"}]}], "+", 
                  RowBox[{"2", " ", "n"}]}]]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"m1", "-", "2"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"m3", "-", "2"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"m2", "-", "1"}], ")"}], " ", 
                   SuperscriptBox["q", "n"]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"m4", "-", "3"}], ")"}], " ", 
                   SuperscriptBox["q", "n"]}]}], ")"}], " ", 
                SuperscriptBox["q", 
                 RowBox[{
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{"p14", "+", "p34"}], ")"}]}], "+", 
                  RowBox[{"2", " ", "n"}]}]]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"m2", "-", "2"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"m3", "-", "2"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"m1", "-", "1"}], ")"}], " ", 
                   SuperscriptBox["q", "n"]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"m4", "-", "3"}], ")"}], " ", 
                   SuperscriptBox["q", "n"]}]}], ")"}], " ", 
                SuperscriptBox["q", 
                 RowBox[{
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{"p24", "+", "p34"}], ")"}]}], "+", 
                  RowBox[{"2", " ", "n"}]}]]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"m1", "-", "2"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"m2", "-", "2"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"m3", "-", "2"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"m4", "-", "4"}], ")"}], " ", 
                   SuperscriptBox["q", "n"]}]}], ")"}], " ", 
                SuperscriptBox["q", 
                 RowBox[{
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{"p14", "+", "p24", "+", "p34"}], ")"}]}], "+", 
                  RowBox[{"3", " ", "n"}]}]]}]}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", 
              RowBox[{"Min", "[", 
               RowBox[{
                RowBox[{"cutoff", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Min", "[", 
                    RowBox[{"p14", ",", "p24", ",", "p34"}], "]"}], "+", 
                   "1"}], ")"}]}], ",", "Cutoff"}], "]"}]}], "}"}]}], "]"}]}],
          ",", 
         RowBox[{"{", 
          RowBox[{"q", ",", "0", ",", 
           RowBox[{"Min", "[", 
            RowBox[{
             RowBox[{"cutoff", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Min", "[", 
                 RowBox[{"p14", ",", "p24", ",", "p34"}], "]"}], "+", "1"}], 
               ")"}]}], ",", "Cutoff"}], "]"}]}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"p14", ",", "0", ",", "5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"p24", ",", "p14", ",", "5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"p34", ",", "p24", ",", "5"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"p14", ",", "p24", ",", "p34"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwd0E0ow3EAxvG1ZMVIITPvpTRFjC1lIxEaDsaoHVaM8C9TUvKyss24IEWy
JTsQF+8vpQhtDuMkRRqp0bT4m7ctbCP/53d4+lye0zetuUveymaxWKnM4Ho/
L9NYRZcEjAvZUG6V5MFw0SSR7jgqgm1mqhjOc5ZKYUKWpgxaDY218KlaSSyg
Y5XQsWxSQXGmrRn6K6gWqK5fG4TBdKcB2ndGx6B353wcDs3uz0DlyA+xX2ic
gy6tm1g3lXAC72oUxEMTzw77NugzGHb54IPHi74v+CyI+IWFr2vcEfytnUmQ
Hz9B3NPZKmGkTC2Dx1HJHlhY3vMO828ufqDeow1C+tohGkWPxBQxNHOGn6Hb
J32Bqu6PrQnGBtnnNow257jWa5heq84/mJu+ErrB+BZyy4fs0/ZU6Lh6zIDq
e6kQChMPiF1ecR2sH9Ar4KHIpoPfTQojnLZQ3E3GSKqbGMzixUAHV0Cc7PXH
wTsJxYMXNotml9G/FCD+A8ewBa8=
  "],
 CellLabel->"In[70]:=",ExpressionUUID->"3bc05942-3100-4632-ab85-b3d76472f507"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "6"],
        SeriesData[$CellContext`q, 0, {}, 6, 6, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "6"],
        SeriesData[$CellContext`q, 0, {}, 6, 6, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "6"],
        SeriesData[$CellContext`q, 0, {}, 6, 6, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "6"],
        SeriesData[$CellContext`q, 0, {}, 6, 6, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "6"],
        SeriesData[$CellContext`q, 0, {}, 6, 6, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "6"],
        SeriesData[$CellContext`q, 0, {}, 6, 6, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "6"],
        SeriesData[$CellContext`q, 0, {}, 6, 6, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "6"],
        SeriesData[$CellContext`q, 0, {}, 6, 6, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "6"],
        SeriesData[$CellContext`q, 0, {}, 6, 6, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "6"],
        SeriesData[$CellContext`q, 0, {}, 6, 6, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "6"],
        SeriesData[$CellContext`q, 0, {}, 6, 6, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "6"],
        SeriesData[$CellContext`q, 0, {}, 6, 6, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "6"],
        SeriesData[$CellContext`q, 0, {}, 6, 6, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "6"],
        SeriesData[$CellContext`q, 0, {}, 6, 6, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "6"],
        SeriesData[$CellContext`q, 0, {}, 6, 6, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "6"],
        SeriesData[$CellContext`q, 0, {}, 6, 6, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "6"],
        SeriesData[$CellContext`q, 0, {}, 6, 6, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "6"],
        SeriesData[$CellContext`q, 0, {}, 6, 6, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "6"],
        SeriesData[$CellContext`q, 0, {}, 6, 6, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "6"],
        SeriesData[$CellContext`q, 0, {}, 6, 6, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "q", "]"}], "6"],
       SeriesData[$CellContext`q, 0, {}, 6, 6, 1],
       Editable->False], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "11"],
        SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "11"],
        SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "11"],
        SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "11"],
        SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "11"],
        SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "11"],
        SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "11"],
        SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "11"],
        SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "11"],
        SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "11"],
        SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "11"],
        SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "11"],
        SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "11"],
        SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "11"],
        SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "q", "]"}], "11"],
       SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
       Editable->False], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "11"],
        SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "11"],
        SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "11"],
        SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "11"],
        SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "11"],
        SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "11"],
        SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "11"],
        SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "11"],
        SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "11"],
        SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "q", "]"}], "11"],
       SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
       Editable->False], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "11"],
        SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "11"],
        SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "11"],
        SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "11"],
        SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "11"],
        SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "q", "]"}], "11"],
       SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
       Editable->False], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "11"],
        SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "11"],
        SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "q", "]"}], "11"],
       SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
       Editable->False], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "q", "]"}], "11"],
      SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
      Editable->False], "}"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.798827331775401*^9, 3.7988274145353527`*^9, 3.798827445080978*^9, {
   3.798827679883932*^9, 3.798827705214233*^9}, 3.7988280868796577`*^9, 
   3.798829176373695*^9, 3.798829228951037*^9, 3.798838129679521*^9, 
   3.798838469743034*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"bb11f033-900e-4f42-8c08-c61786e7d1ae"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Linear", " ", "quiver"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{"#", ",", "q", ",", "Expand"}], "]"}], "&"}], "/@", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Product", "[", 
            RowBox[{
             FractionBox[
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 SuperscriptBox["q", "n"]}], ")"}], 
               RowBox[{"m1", "+", "m2", "+", "m3", "+", "m4", "-", "4"}]], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"m1", "-", "1"}], ")"}], 
                  SuperscriptBox["q", "n"]}]}], ")"}], 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"m2", "-", "1"}], ")"}], 
                  SuperscriptBox["q", "n"]}]}], ")"}], 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"m3", "-", "1"}], ")"}], 
                  SuperscriptBox["q", "n"]}]}], ")"}], 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"m4", "-", "1"}], ")"}], 
                  SuperscriptBox["q", "n"]}]}], ")"}]}]], ",", 
             RowBox[{"{", 
              RowBox[{"n", ",", 
               RowBox[{"Min", "[", 
                RowBox[{
                 RowBox[{"cutoff", 
                  RowBox[{"(", 
                   RowBox[{"Min", "[", 
                    RowBox[{
                    RowBox[{"p12", "+", "1"}], ",", "p23", ",", 
                    RowBox[{"p34", "+", "1"}]}], "]"}], ")"}]}], ",", 
                 "Cutoff"}], "]"}]}], "}"}]}], "]"}], 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"p12", "+", "1"}], ")"}], " ", "L1"}], "+", 
                 RowBox[{"p23", " ", "L2"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"p34", "+", "1"}], ")"}], " ", "L3"}]}], 
                "\[LessEqual]", "Cutoff"}], ",", 
               RowBox[{
                SuperscriptBox["q", 
                 RowBox[{
                  RowBox[{"p12", " ", "L1"}], "+", 
                  RowBox[{"p23", " ", "L2"}], "+", 
                  RowBox[{"p34", " ", "L3"}]}]], 
                RowBox[{"Plus", "@@", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalPhi]", "[", "m1", "]"}], "[", 
                    RowBox[{
                    RowBox[{
                    "#", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], ",", "q"}], "]"}], 
                    RowBox[{
                    RowBox[{"\[CapitalPhi]", "[", "m2", "]"}], "[", 
                    RowBox[{
                    RowBox[{
                    "#", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], ",", 
                    RowBox[{
                    "#", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], ",", "q"}], "]"}], 
                    RowBox[{
                    RowBox[{"\[CapitalPhi]", "[", "m3", "]"}], "[", 
                    RowBox[{
                    RowBox[{
                    "#", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], ",", 
                    RowBox[{
                    "#", "\[LeftDoubleBracket]", "3", 
                    "\[RightDoubleBracket]"}], ",", "q"}], "]"}], 
                    RowBox[{
                    RowBox[{"\[CapitalPhi]", "[", "m4", "]"}], "[", 
                    RowBox[{
                    RowBox[{
                    "#", "\[LeftDoubleBracket]", "3", 
                    "\[RightDoubleBracket]"}], ",", "q"}], "]"}]}], "&"}], "/@", 
                   RowBox[{"Flatten", "[", 
                    RowBox[{
                    RowBox[{"Outer", "[", 
                    RowBox[{"List", ",", 
                    RowBox[{"Flatten", "[", 
                    RowBox[{
                    RowBox[{"Outer", "[", 
                    RowBox[{"List", ",", 
                    RowBox[{"ConjugacyClasses", "[", "L1", "]"}], ",", 
                    RowBox[{"ConjugacyClasses", "[", "L1", "]"}]}], "]"}], 
                    ",", "1"}], "]"}], ",", 
                    RowBox[{"Flatten", "[", 
                    RowBox[{
                    RowBox[{"Outer", "[", 
                    RowBox[{"List", ",", 
                    RowBox[{"ConjugacyClasses", "[", "L2", "]"}], ",", 
                    RowBox[{"ConjugacyClasses", "[", "L2", "]"}]}], "]"}], 
                    ",", "1"}], "]"}], ",", 
                    RowBox[{"Flatten", "[", 
                    RowBox[{
                    RowBox[{"Outer", "[", 
                    RowBox[{"List", ",", 
                    RowBox[{"ConjugacyClasses", "[", "L3", "]"}], ",", 
                    RowBox[{"ConjugacyClasses", "[", "L3", "]"}]}], "]"}], 
                    ",", "1"}], "]"}], ",", "1", ",", "1", ",", "1"}], "]"}], 
                    ",", "2"}], "]"}]}], ")"}]}]}], ",", "0"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"L1", ",", "0", ",", "cutoff"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"L2", ",", "0", ",", 
               RowBox[{"cutoff", "-", "L1"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"L3", ",", "0", ",", 
               RowBox[{"cutoff", "-", "L1", "-", "L2"}]}], "}"}]}], "]"}]}], 
          "-", 
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{"Factor", "[", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 SuperscriptBox["q", "n"]}], ")"}], 
               RowBox[{"m1", "+", "m2", "+", "m3", "+", "m4", "-", "4"}]], 
              "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"m1", "-", "1"}], ")"}], 
                    SuperscriptBox["q", "n"]}]}], ")"}], 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"m2", "-", "1"}], ")"}], 
                    SuperscriptBox["q", "n"]}]}], ")"}], 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"m3", "-", "1"}], ")"}], 
                    SuperscriptBox["q", "n"]}]}], ")"}], 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"m4", "-", "1"}], ")"}], 
                    SuperscriptBox["q", "n"]}]}], ")"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "m1"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "m2"}], ")"}], " ", 
                 SuperscriptBox["q", 
                  RowBox[{"n", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "p12"}], ")"}]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"m3", "-", "1"}], ")"}], 
                    SuperscriptBox["q", "n"]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"m4", "-", "1"}], ")"}], 
                    SuperscriptBox["q", "n"]}]}], ")"}]}], " ", "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "m2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "m3"}], ")"}], " ", 
                 SuperscriptBox["q", 
                  RowBox[{"n", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "p23"}], ")"}]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"m1", "-", "1"}], ")"}], 
                    SuperscriptBox["q", "n"]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"m4", "-", "1"}], ")"}], 
                    SuperscriptBox["q", "n"]}]}], ")"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "m3"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "m4"}], ")"}], " ", 
                 SuperscriptBox["q", 
                  RowBox[{"n", 
                   RowBox[{"(", 
                    RowBox[{"p34", "+", "2"}], ")"}]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"m1", "-", "1"}], ")"}], 
                    SuperscriptBox["q", "n"]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"m2", "-", "1"}], ")"}], 
                    SuperscriptBox["q", "n"]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "m1"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "m2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "m3"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "m4"}], ")"}], " ", 
                 SuperscriptBox["q", 
                  RowBox[{"n", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "p12", "+", "p34"}], ")"}]}]]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "m2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "m4"}], ")"}], " ", 
                 SuperscriptBox["q", 
                  RowBox[{"n", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "p23", "+", "p34"}], ")"}]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"m1", "-", "1"}], ")"}], 
                    SuperscriptBox["q", "n"]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"m3", "-", "3"}], ")"}], 
                    SuperscriptBox["q", "n"]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "m1"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "m3"}], ")"}], " ", 
                 SuperscriptBox["q", 
                  RowBox[{"n", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "p23", "+", "p12"}], ")"}]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"m2", "-", "3"}], ")"}], 
                    SuperscriptBox["q", "n"]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"m4", "-", "1"}], ")"}], 
                    SuperscriptBox["q", "n"]}]}], ")"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "m1"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "m4"}], ")"}], " ", 
                 SuperscriptBox["q", 
                  RowBox[{"n", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "p12", "+", "p23", "+", "p34"}], 
                    ")"}]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"m2", "-", "3"}], ")"}], " ", 
                    SuperscriptBox["q", "n"]}]}], ")"}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"m3", "-", "3"}], ")"}], " ", 
                    SuperscriptBox["q", "n"]}]}], ")"}]}]}], ")"}]}], "]"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", 
              RowBox[{"Min", "[", 
               RowBox[{
                RowBox[{"cutoff", 
                 RowBox[{"(", 
                  RowBox[{"Min", "[", 
                   RowBox[{
                    RowBox[{"p12", "+", "1"}], ",", "p23", ",", 
                    RowBox[{"p34", "+", "1"}]}], "]"}], ")"}]}], ",", 
                "Cutoff"}], "]"}]}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"q", ",", "0", ",", 
           RowBox[{"Min", "[", 
            RowBox[{
             RowBox[{"cutoff", 
              RowBox[{"(", 
               RowBox[{"Min", "[", 
                RowBox[{
                 RowBox[{"p12", "+", "1"}], ",", "p23", ",", 
                 RowBox[{"p34", "+", "1"}]}], "]"}], ")"}]}], ",", "Cutoff"}],
             "]"}]}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"p12", ",", "0", ",", "5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"p23", ",", "p12", ",", "5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"p34", ",", "p23", ",", "5"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"p12", ",", "p23", ",", "p34"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7976964060336742`*^9, 3.797696489042123*^9}, {
  3.797696542683069*^9, 3.797696552435918*^9}, {3.797696638467091*^9, 
  3.7976966551312447`*^9}, {3.7976966904492188`*^9, 3.797696716670293*^9}, {
  3.797696762191803*^9, 3.797696769611058*^9}, {3.797696869008046*^9, 
  3.797696869856518*^9}, {3.79769698387084*^9, 3.797697020604639*^9}, {
  3.797697245127756*^9, 3.797697275139565*^9}, {3.797697423832511*^9, 
  3.797697427422327*^9}, {3.79882774542835*^9, 3.798827794568935*^9}, {
  3.798827846237341*^9, 3.798827963410049*^9}, {3.7988281066426888`*^9, 
  3.798828191973507*^9}, {3.7988290914714727`*^9, 3.798829130732561*^9}, {
  3.798829242584985*^9, 3.798829256794832*^9}, {3.798838143402492*^9, 
  3.7988381463061523`*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"119b17bb-6804-4ad9-8d3c-60c125ddfccb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "2"],
        SeriesData[$CellContext`q, 0, {}, 2, 2, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "2"],
        SeriesData[$CellContext`q, 0, {}, 2, 2, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "2"],
        SeriesData[$CellContext`q, 0, {}, 2, 2, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "2"],
        SeriesData[$CellContext`q, 0, {}, 2, 2, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "2"],
        SeriesData[$CellContext`q, 0, {}, 2, 2, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "2"],
        SeriesData[$CellContext`q, 0, {}, 2, 2, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "6"],
        SeriesData[$CellContext`q, 0, {}, 6, 6, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "6"],
        SeriesData[$CellContext`q, 0, {}, 6, 6, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "6"],
        SeriesData[$CellContext`q, 0, {}, 6, 6, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "6"],
        SeriesData[$CellContext`q, 0, {}, 6, 6, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "6"],
        SeriesData[$CellContext`q, 0, {}, 6, 6, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "6"],
        SeriesData[$CellContext`q, 0, {}, 6, 6, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "6"],
        SeriesData[$CellContext`q, 0, {}, 6, 6, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "6"],
        SeriesData[$CellContext`q, 0, {}, 6, 6, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "6"],
        SeriesData[$CellContext`q, 0, {}, 6, 6, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "6"],
        SeriesData[$CellContext`q, 0, {}, 6, 6, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "6"],
        SeriesData[$CellContext`q, 0, {}, 6, 6, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "6"],
        SeriesData[$CellContext`q, 0, {}, 6, 6, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "6"],
        SeriesData[$CellContext`q, 0, {}, 6, 6, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "6"],
        SeriesData[$CellContext`q, 0, {}, 6, 6, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "q", "]"}], "6"],
       SeriesData[$CellContext`q, 0, {}, 6, 6, 1],
       Editable->False], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "6"],
        SeriesData[$CellContext`q, 0, {}, 6, 6, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "6"],
        SeriesData[$CellContext`q, 0, {}, 6, 6, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "6"],
        SeriesData[$CellContext`q, 0, {}, 6, 6, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "6"],
        SeriesData[$CellContext`q, 0, {}, 6, 6, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "6"],
        SeriesData[$CellContext`q, 0, {}, 6, 6, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "11"],
        SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "11"],
        SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "11"],
        SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "11"],
        SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "11"],
        SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "11"],
        SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "11"],
        SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "11"],
        SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "11"],
        SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "q", "]"}], "11"],
       SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
       Editable->False], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "11"],
        SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "11"],
        SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "11"],
        SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "11"],
        SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "11"],
        SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "11"],
        SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "11"],
        SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "11"],
        SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "11"],
        SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "q", "]"}], "11"],
       SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
       Editable->False], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "11"],
        SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "11"],
        SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "11"],
        SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "11"],
        SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "11"],
        SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "q", "]"}], "11"],
       SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
       Editable->False], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "11"],
        SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "q", "]"}], "11"],
        SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "q", "]"}], "11"],
       SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
       Editable->False], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "q", "]"}], "11"],
      SeriesData[$CellContext`q, 0, {}, 11, 11, 1],
      Editable->False], "}"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7988278869336452`*^9, 3.798827934976697*^9}, {
   3.7988291055745087`*^9, 3.7988291341567907`*^9}, 3.798838917196644*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"1faee5f2-9185-457d-9ce3-cf1f8f75b82e"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Affine algebra gluings", "Section",
 CellChangeTimes->{{3.798829693815564*^9, 
  3.7988296971899967`*^9}},ExpressionUUID->"b195fbba-6317-44e4-bad2-\
87a18f13e30f"],

Cell[CellGroupData[{

Cell[TextData[{
 "Gluing an affine Lie algebra to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "1"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "f3a33203-f28b-4a95-8e14-2287ff9c38bc"],
 "-punctured sphere"
}], "Subsection",
 CellChangeTimes->{{3.7912330460674677`*^9, 3.791233057785635*^9}, {
  3.7912386411683197`*^9, 3.791238641312541*^9}, {3.791276553739599*^9, 
  3.791276553790628*^9}, {3.791286650347595*^9, 3.791286650475027*^9}, {
  3.791286946759877*^9, 3.791286947680081*^9}, {3.798829276158227*^9, 
  3.79882927765773*^9}},ExpressionUUID->"a9e5f151-7cdf-40aa-bcb1-\
c01aac70391c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cutoff", "=", "7"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cutoff", "=", "15"}], ";"}]}], "Input",ExpressionUUID->"88fed9e3-\
987e-4a02-9c23-bfc6490ac1cf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"first", " ", "way"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", "q", ",", "Expand"}], "]"}], "&"}], "/@", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Product", "[", 
        RowBox[{
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["q", "n"]}], ")"}], 
           RowBox[{"m1", "-", "1"}]], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"m1", "-", "1"}], ")"}], 
              SuperscriptBox["q", "n"]}]}], ")"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["q", "n"]}], ")"}], 
            SuperscriptBox["M", "2"]]}]], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", 
           RowBox[{"Min", "[", 
            RowBox[{
             RowBox[{"2", "cutoff"}], ",", "Cutoff"}], "]"}]}], "}"}]}], 
        "]"}], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox["q", "L"], 
          RowBox[{"Plus", "@@", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"\[CapitalPhi]", "[", "m1", "]"}], "[", 
                RowBox[{"#", ",", "q"}], "]"}], 
               RowBox[{
                RowBox[{"DimSU", "[", 
                 RowBox[{
                  RowBox[{"ConjugacyClassToDynkin", "[", 
                   RowBox[{
                   "#", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], "]"}], ",", 
                  RowBox[{"ConjugacyClassToDynkin", "[", 
                   RowBox[{
                   "#", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], "]"}]}], "]"}], "[", "M", 
                "]"}]}], "&"}], "/@", 
             RowBox[{"Flatten", "[", 
              RowBox[{
               RowBox[{"Outer", "[", 
                RowBox[{"List", ",", 
                 RowBox[{"ConjugacyClasses", "[", "L", "]"}], ",", 
                 RowBox[{"ConjugacyClasses", "[", "L", "]"}]}], "]"}], ",", 
               "1"}], "]"}]}], ")"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"L", ",", "0", ",", "cutoff"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"Product", "[", 
       RowBox[{
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "n"]}], ")"}], 
          RowBox[{"m1", "-", "2"}]], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"m1", "-", "2"}], ")"}], " ", 
             SuperscriptBox["q", "n"]}]}], ")"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["q", "n"]}], ")"}], 
           RowBox[{
            FractionBox["1", 
             RowBox[{"m1", "-", "3"}]], 
            SuperscriptBox["M", "2"], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"m1", "-", "2"}], ")"}], "n"], "-", "1"}], 
             ")"}]}]]}]], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", 
          RowBox[{"Min", "[", 
           RowBox[{
            RowBox[{"2", "cutoff"}], ",", "Cutoff"}], "]"}]}], "}"}]}], 
       "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", 
       RowBox[{"Min", "[", 
        RowBox[{
         RowBox[{"2", "cutoff"}], ",", "Cutoff"}], "]"}]}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7912860215031977`*^9, 3.791286087110647*^9}, {
   3.7912863027727003`*^9, 3.7912863452219353`*^9}, {3.791286419504753*^9, 
   3.791286419793292*^9}, {3.791286457531929*^9, 3.791286553495781*^9}, {
   3.791286620641315*^9, 3.791286920122624*^9}, {3.791286951906665*^9, 
   3.791286997039851*^9}, {3.79128711479235*^9, 3.791287125710003*^9}, {
   3.791555910545855*^9, 3.791555945490714*^9}, {3.796062644462533*^9, 
   3.796062651065012*^9}, {3.798829280391645*^9, 3.7988293413880863`*^9}, {
   3.79882941423743*^9, 3.798829432083035*^9}, 3.798830693484062*^9},
 CellLabel->"In[95]:=",ExpressionUUID->"98cb0bbf-13c3-4f2c-a847-e21965f0a5b6"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "q", "]"}], "15"],
  SeriesData[$CellContext`q, 0, {}, 15, 15, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.791286888148305*^9, 3.7912869006533957`*^9}, 
   3.791286997616496*^9, 3.791287194656084*^9, 3.7915559509331408`*^9, 
   3.791808572649333*^9, 3.796063475360618*^9, {3.7988294159465103`*^9, 
   3.798829432929059*^9}, 3.79883894450074*^9, 3.798839165678216*^9, 
   3.798839319378375*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"9383a162-7b3d-4a97-883a-ef0162214217"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"second", " ", "way"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", "q", ",", "Expand"}], "]"}], "&"}], "/@", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Product", "[", 
        RowBox[{
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["q", "n"]}], ")"}], 
           RowBox[{"m1", "-", "1"}]], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"m1", "-", "1"}], ")"}], 
              SuperscriptBox["q", "n"]}]}], ")"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["q", "n"]}], ")"}], 
            SuperscriptBox["M", "2"]]}]], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", 
           RowBox[{"Min", "[", 
            RowBox[{"cutoff", ",", "Cutoff"}], "]"}]}], "}"}]}], "]"}], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Plus", "@@", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"\[CapitalPhi]", "[", "m1", "]"}], "[", 
               RowBox[{"#", ",", "q"}], "]"}], 
              RowBox[{
               RowBox[{"DimSU", "[", 
                RowBox[{
                 RowBox[{"ConjugacyClassToDynkin", "[", 
                  RowBox[{
                  "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
                   "]"}], ",", 
                 RowBox[{"ConjugacyClassToDynkin", "[", 
                  RowBox[{
                  "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
                   "]"}]}], "]"}], "[", "M", "]"}]}], "&"}], "/@", 
            RowBox[{"Flatten", "[", 
             RowBox[{
              RowBox[{"Outer", "[", 
               RowBox[{"List", ",", 
                RowBox[{"ConjugacyClasses", "[", "L", "]"}], ",", 
                RowBox[{"ConjugacyClasses", "[", "L", "]"}]}], "]"}], ",", 
              "1"}], "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"L", ",", "0", ",", "cutoff"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"Product", "[", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "n"]}], ")"}], 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"m1", "-", "1"}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["M", "2"], "-", "1"}], ")"}]}], "+", "1"}]]], 
        ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", 
          RowBox[{"Min", "[", 
           RowBox[{"cutoff", ",", "Cutoff"}], "]"}]}], "}"}]}], "]"}]}], ",", 
     
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", 
       RowBox[{"Min", "[", 
        RowBox[{"cutoff", ",", "Cutoff"}], "]"}]}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.798829451767681*^9, 3.798829500490645*^9}, {
   3.798829554119666*^9, 3.798829578446274*^9}, {3.798829636921814*^9, 
   3.798829666561318*^9}, 3.798830695295557*^9},
 CellLabel->"In[96]:=",ExpressionUUID->"af58cb11-99d3-45d7-9bc2-2dd88de763e8"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "q", "]"}], "8"],
  SeriesData[$CellContext`q, 0, {}, 8, 8, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.798829516608303*^9, 3.798829579388171*^9, {3.7988296376178303`*^9, 
   3.798829667796804*^9}, 3.7988389662420807`*^9, 3.798839342047904*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"d4d17a3f-15e8-4415-890a-8884bd4e6b06"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Glue two affine Lie algebras", "Subsection",
 CellChangeTimes->{{3.791284256736298*^9, 3.7912842627317047`*^9}, 
   3.7912863736979313`*^9},ExpressionUUID->"13a010a2-a073-4fd0-8cad-\
03dca1b80f8b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"#", ",", "q", ",", "Expand"}], "]"}], "&"}], "/@", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Product", "[", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "n"]}], ")"}], 
          RowBox[{
           SuperscriptBox["M", "2"], "+", 
           SuperscriptBox["K", "2"]}]]], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "cutoff"}], "}"}]}], "]"}], 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["q", 
          RowBox[{"L1", "+", "L2"}]], 
         RowBox[{"Plus", "@@", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"DimSU", "[", 
                RowBox[{
                 RowBox[{"ConjugacyClassToDynkin", "[", 
                  RowBox[{
                  "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
                   "]"}], ",", 
                 RowBox[{"ConjugacyClassToDynkin", "[", 
                  RowBox[{
                  "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
                   "]"}]}], "]"}], "[", "M", "]"}], 
              RowBox[{
               RowBox[{"DimSU", "[", 
                RowBox[{
                 RowBox[{"ConjugacyClassToDynkin", "[", 
                  RowBox[{
                  "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
                   "]"}], ",", 
                 RowBox[{"ConjugacyClassToDynkin", "[", 
                  RowBox[{
                  "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
                   "]"}]}], "]"}], "[", "K", "]"}]}], "&"}], "/@", 
            RowBox[{"Flatten", "[", 
             RowBox[{
              RowBox[{"Outer", "[", 
               RowBox[{"List", ",", 
                RowBox[{"ConjugacyClasses", "[", "L1", "]"}], ",", 
                RowBox[{"ConjugacyClasses", "[", "L2", "]"}]}], "]"}], ",", 
              "1"}], "]"}]}], ")"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"L1", ",", "0", ",", "cutoff"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"L2", ",", "0", ",", 
          RowBox[{"cutoff", "-", "L1"}]}], "}"}]}], "]"}]}], "-", 
     RowBox[{"Product", "[", 
      RowBox[{
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "n"]}], ")"}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"K", "+", "M"}], ")"}], "2"], "-", "1"}]], 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "n"]}]], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "cutoff"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"q", ",", "0", ",", "cutoff"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7912842651227818`*^9, 3.791284359569409*^9}, {
   3.7912872637378693`*^9, 3.791287299071251*^9}, {3.7912873367135353`*^9, 
   3.791287339127694*^9}, {3.7912876062204323`*^9, 3.791287626770849*^9}, {
   3.791287658485137*^9, 3.791287713991797*^9}, {3.7912895728152647`*^9, 
   3.79128957425177*^9}, {3.791291193793848*^9, 3.791291208858862*^9}, {
   3.791291335525507*^9, 3.7912914059839287`*^9}, {3.791291458964984*^9, 
   3.79129147505923*^9}, {3.796053277173305*^9, 3.796053290565281*^9}, {
   3.796053322037293*^9, 3.7960533297048063`*^9}, {3.798829709272512*^9, 
   3.798829724074932*^9}, 3.798830697434173*^9},
 CellLabel->"In[97]:=",ExpressionUUID->"69391883-35e0-4cc1-86b8-6ad497e70a5e"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "q", "]"}], "8"],
  SeriesData[$CellContext`q, 0, {}, 8, 8, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.791284325001574*^9, 3.791284360085874*^9}, 
   3.791287306589549*^9, {3.791287598512518*^9, 3.791287629943087*^9}, {
   3.791287682825642*^9, 3.791287701577705*^9}, 3.79128775833115*^9, {
   3.79129134375359*^9, 3.7912913744715633`*^9}, 3.791291406872636*^9, {
   3.791291462371044*^9, 3.79129148698552*^9}, 3.796053292078671*^9, 
   3.7960533421036243`*^9, 3.798829724521307*^9, 3.798829817351315*^9, 
   3.798838969857718*^9, 3.798839345625741*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"32ddbf3f-40d3-4f45-a5d4-d15699641475"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Gluing three Grassmannians to \[ScriptCapitalN]=2 Grassmannian", \
"Section",
 CellChangeTimes->{{3.7962988758259153`*^9, 3.7962988859055147`*^9}, {
  3.798840174635558*^9, 
  3.798840176607046*^9}},ExpressionUUID->"c5870627-7cba-4afa-b6dc-\
88db5fc79410"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Product", "[", 
     RowBox[{
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", 
           SuperscriptBox["q", "n"]}]}], ")"}], "3"], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "n"]}], ")"}], "3"], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"3", 
           SuperscriptBox["q", "n"]}], "+", 
          RowBox[{
           SuperscriptBox["q", 
            FractionBox[
             RowBox[{"3", "n"}], "2"]], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "y"}], ")"}], "n"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "y"}], ")"}], 
              RowBox[{"-", "n"}]]}], ")"}]}]}], ")"}]}]], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "cutoff"}], "}"}]}], "]"}], "-", 
    "\[IndentingNewLine]", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"L1", "-", "L2"}], "\[Equal]", 
          RowBox[{"L1b", "-", "L2b"}]}], "&&", 
         RowBox[{
          RowBox[{"L1", "-", "L3"}], "\[Equal]", 
          RowBox[{"L1b", "-", "L3b"}]}], "&&", 
         RowBox[{
          RowBox[{"L2", "-", "L3"}], "\[Equal]", 
          RowBox[{"L2b", "-", "L3b"}]}], "&&", 
         RowBox[{
          RowBox[{
          "L1", "+", "L1b", "+", "L2", "+", "L2b", "+", "L3", "+", "L3b"}], 
          "\[LessEqual]", 
          RowBox[{"2", "cutoff"}]}]}], ",", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q", 
            FractionBox[
             RowBox[{
             "L1", "+", "L1b", "+", "L2", "+", "L2b", "+", "L3", "+", "L3b"}],
              "2"]], 
           RowBox[{
            RowBox[{"\[CapitalPhi]", "[", "3", "]"}], "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"\[CapitalLambda]1", ",", "\[CapitalLambda]1b"}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"ConjugatePoly", "[", "\[CapitalLambda]2b", "]"}], ",", 
               RowBox[{"ConjugatePoly", "[", "\[CapitalLambda]2", "]"}]}], 
              "}"}], ",", "q"}], "]"}], 
           RowBox[{
            RowBox[{"\[CapitalPhi]", "[", "3", "]"}], "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"\[CapitalLambda]2", ",", "\[CapitalLambda]2b"}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"ConjugatePoly", "[", "\[CapitalLambda]3b", "]"}], ",", 
               RowBox[{"ConjugatePoly", "[", "\[CapitalLambda]3", "]"}]}], 
              "}"}], ",", "q"}], "]"}], 
           RowBox[{
            RowBox[{"\[CapitalPhi]", "[", "3", "]"}], "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"\[CapitalLambda]3", ",", "\[CapitalLambda]3b"}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"ConjugatePoly", "[", "\[CapitalLambda]1b", "]"}], ",", 
               RowBox[{"ConjugatePoly", "[", "\[CapitalLambda]1", "]"}]}], 
              "}"}], ",", "q"}], "]"}], 
           SuperscriptBox["y", 
            RowBox[{"L1", "-", "L1b"}]]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[CapitalLambda]1", ",", 
            RowBox[{"ConjugacyClasses", "[", "L1", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[CapitalLambda]1b", ",", 
            RowBox[{"ConjugacyClasses", "[", "L1b", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[CapitalLambda]2", ",", 
            RowBox[{"ConjugacyClasses", "[", "L2", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[CapitalLambda]2b", ",", 
            RowBox[{"ConjugacyClasses", "[", "L2b", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[CapitalLambda]3", ",", 
            RowBox[{"ConjugacyClasses", "[", "L3", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[CapitalLambda]3b", ",", 
            RowBox[{"ConjugacyClasses", "[", "L3b", "]"}]}], "}"}]}], "]"}], 
        ",", "0"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"L1", ",", "0", ",", 
        RowBox[{"2", "cutoff"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"L1b", ",", "0", ",", 
        RowBox[{"2", "cutoff"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"L2", ",", "0", ",", 
        RowBox[{"2", "cutoff"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"L2b", ",", "0", ",", 
        RowBox[{"2", "cutoff"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"L3", ",", "0", ",", 
        RowBox[{"2", "cutoff"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"L3b", ",", "0", ",", 
        RowBox[{"2", "cutoff"}]}], "}"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "0", ",", "cutoff"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7962994602538652`*^9, 3.796299681826868*^9}, {
   3.7962997342221737`*^9, 3.796299796489891*^9}, {3.796299872026619*^9, 
   3.796299880436471*^9}, {3.7964005754695473`*^9, 3.796400578187892*^9}, {
   3.796400752316392*^9, 3.796400758872727*^9}, {3.796400840689591*^9, 
   3.7964008407534847`*^9}, {3.796400874047988*^9, 3.796400877224215*^9}, {
   3.796400960048174*^9, 3.796401014727998*^9}, {3.7964010480162983`*^9, 
   3.7964010673795137`*^9}, {3.7964013629165373`*^9, 3.796401399504879*^9}, {
   3.796401547614975*^9, 3.796401645923868*^9}, {3.796401685593371*^9, 
   3.796401726353043*^9}, 3.796402253733837*^9, {3.7964022878337517`*^9, 
   3.7964022914254093`*^9}, {3.798834036453287*^9, 3.798834086348402*^9}, {
   3.798840166020859*^9, 
   3.7988401688335752`*^9}},ExpressionUUID->"c2aaba11-2611-4350-a1e4-\
cd4c47eef81a"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "q", "]"}], 
   RowBox[{"15", "/", "2"}]],
  SeriesData[$CellContext`q, 0, {}, 15, 15, 2],
  Editable->False]], "Output",
 CellChangeTimes->{{3.796401702157174*^9, 3.796401707176168*^9}, {
   3.796402239837113*^9, 3.7964022532688427`*^9}, {3.7964022885530653`*^9, 
   3.7964022895421953`*^9}, 3.796403244488998*^9, 3.7988356162113457`*^9, 
   3.7988391565939827`*^9, 3.798840155920615*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"9a724416-f317-43c5-adb0-9e6d5b75e4e0"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Matrix ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalW]", 
     RowBox[{"1", "+", "\[Infinity]"}]], " ", "characters"}], 
   TraditionalForm]],ExpressionUUID->"8ef58507-0957-40f2-ac3f-060ae122d9e4"]
}], "Section",
 CellChangeTimes->{{3.79606376877463*^9, 3.796063782018653*^9}, {
  3.7988401812068167`*^9, 3.798840183924027*^9}, {3.799611089845229*^9, 
  3.799611090505786*^9}},ExpressionUUID->"9b23d4e4-a896-4754-8efe-\
41d17978fbe2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPhi]W", "[", "q_", "]"}], ":=", 
   FractionBox["M", 
    RowBox[{"1", "-", "q"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.796064729613603*^9, 3.796064736139265*^9}, 
   3.798829872888803*^9},
 CellLabel->
  "In[130]:=",ExpressionUUID->"5cde23e4-972f-4c5e-85a7-4037e5ceb4e9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cutoff", "=", "6"}], ";"}]], "Input",
 CellChangeTimes->{{3.798830172358204*^9, 3.7988301977401752`*^9}, {
  3.798834013752325*^9, 3.798834016484494*^9}, {3.799611139066176*^9, 
  3.799611139151498*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"fbe2994a-9ea8-4d4e-bbac-ee7e1283733f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Check", " ", "the", " ", "conjectured", " ", "formula", " ", "for", " ", 
    "the", " ", "matrix", " ", 
    SubscriptBox["\[ScriptCapitalW]", 
     RowBox[{"1", "+", "\[Infinity]"}]], " ", "characters", " ", "using", " ", 
    RowBox[{"gluing", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{"#", ",", "q", ",", "Expand"}], "]"}], "&"}], "/@", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Product", "[", 
            RowBox[{
             FractionBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  SuperscriptBox["q", "n"]}], ")"}], "2"], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  SuperscriptBox["q", "n"]}], ")"}], 
                RowBox[{"n", " ", 
                 SuperscriptBox["M", "2"]}]]}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", 
                  SuperscriptBox["q", "n"]}]}], ")"}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  SuperscriptBox["q", "n"]}], ")"}], 
                SuperscriptBox["M", "2"]]}]], ",", 
             RowBox[{"{", 
              RowBox[{"n", ",", 
               RowBox[{"Min", "[", 
                RowBox[{
                 RowBox[{"2", 
                  RowBox[{"(", "cutoff", ")"}]}], ",", "Cutoff"}], "]"}]}], 
              "}"}]}], "]"}], 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              SuperscriptBox["q", "L"], 
              RowBox[{"Plus", "@@", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[CapitalPhi]", "[", "3", "]"}], "[", 
                    RowBox[{"rep", ",", "#", ",", "q"}], "]"}], 
                   RowBox[{
                    RowBox[{"DimSU", "[", 
                    RowBox[{
                    RowBox[{"ConjugacyClassToDynkin", "[", 
                    RowBox[{
                    "#", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], "]"}], ",", 
                    RowBox[{"ConjugacyClassToDynkin", "[", 
                    RowBox[{
                    "#", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], "]"}]}], "]"}], "[", "M", 
                    "]"}]}], "&"}], "/@", 
                 RowBox[{"Flatten", "[", 
                  RowBox[{
                   RowBox[{"Outer", "[", 
                    RowBox[{"List", ",", 
                    RowBox[{"ConjugacyClasses", "[", "L", "]"}], ",", 
                    RowBox[{"ConjugacyClasses", "[", 
                    RowBox[{"L", "+", "Lb", "-", "Lab"}], "]"}]}], "]"}], ",",
                    "1"}], "]"}]}], ")"}]}]}], ",", 
             RowBox[{"{", 
              RowBox[{"L", ",", "0", ",", 
               RowBox[{"cutoff", "-", "Lb", "+", "Lab"}]}], "}"}]}], "]"}]}], 
          "-", 
          RowBox[{
           RowBox[{"\[CapitalPhi]W", "[", 
            RowBox[{
             RowBox[{
             "rep", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
             ",", "q"}], "]"}], 
           RowBox[{"\[CapitalPhi]W", "[", 
            RowBox[{
             RowBox[{
             "rep", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
             ",", "q"}], "]"}], 
           SuperscriptBox["q", "Lab"]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"q", ",", "0", ",", 
           RowBox[{"Min", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"2", 
               RowBox[{"(", 
                RowBox[{"cutoff", "-", "Lb", "+", "Lab"}], ")"}]}], "-", 
              "Lb"}], ",", "Cutoff"}], "]"}]}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"Lb", ",", "0", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Lab", ",", "0", ",", "Lb"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"rep", ",", 
        RowBox[{"Flatten", "[", 
         RowBox[{
          RowBox[{"Outer", "[", 
           RowBox[{"List", ",", 
            RowBox[{"ConjugacyClasses", "[", "Lb", "]"}], ",", 
            RowBox[{"ConjugacyClasses", "[", "Lab", "]"}]}], "]"}], ",", 
          "1"}], "]"}]}], "}"}]}], "]"}], ",", "rep"}], "]"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBWIQvW/xoZtZHm8cv/SefQyio2uuvgbRt6vdPoFoMWbd
3yA6QS4KTPvNYrDMBtJ/pmWA6a7HP8I7Pd84HingjQDRy7/djgPRfI63E0D0
nR97ikH0vUitShC9ab/kdBBdE6EIpo9Makzb6PvGUfJTaxaInprkVAui+XJT
m0G0kPzRCSC6Jt9pC4hmP9K9E0RLeF88CKKZOY+fBNEHRBZcBNEVm6fdAdH/
AqY/APOnz3oCoj9kir4B0fd4uT6B6Lovkz+D6DV9Lj9AtIOh3y8QbcKo8x9E
P6jfD6aNPHQTNgPp/IYOMP28YHEqiDb5lp8JoqOi9t3Q83/jeJZp3wMQDQCO
zrF4
  "],
 CellLabel->"In[52]:=",ExpressionUUID->"73a5a65b-b32f-46ce-b8fa-12cf35df4ed2"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{
  3.798830551179788*^9, {3.7988305869797707`*^9, 3.798830607005307*^9}, {
   3.798830671175447*^9, 3.798830733710091*^9}, 3.798830822819942*^9, 
   3.798830853678871*^9, 3.798830892620977*^9, {3.798830924124938*^9, 
   3.798830962674205*^9}, 3.798831025440881*^9, 3.798831067404883*^9, 
   3.798831111167941*^9, 3.7988339332027197`*^9, {3.798833979548152*^9, 
   3.798834004774029*^9}, 3.798835600707485*^9, 3.799618177841844*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"5d906bbc-9df0-4716-97d6-d0bc9eb01cb4"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{Full, Full},
WindowMargins->{{316, Automatic}, {Automatic, 50}},
CommonDefaultFormatTypes->{"Output"->StandardForm},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 192, 3, 98, "Title",ExpressionUUID->"bb57c0bb-a9f7-4b6a-8066-1dafa531dad8"],
Cell[775, 27, 512, 13, 52, "Input",ExpressionUUID->"673371f3-4dca-4b3b-8f87-46c02220612f"],
Cell[CellGroupData[{
Cell[1312, 44, 994, 26, 73, "Input",ExpressionUUID->"53826814-fabd-4f94-bd80-f75b54cd9683"],
Cell[CellGroupData[{
Cell[2331, 74, 336, 7, 24, "Print",ExpressionUUID->"f00d9c8f-f782-4d2b-a8fc-510ec755d7f2"],
Cell[2670, 83, 355, 7, 24, "Print",ExpressionUUID->"a1f57b6a-d0d3-42eb-9276-18c1dfef1392"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[3074, 96, 171, 3, 67, "Section",ExpressionUUID->"143ebb16-d3a0-48a8-9bf8-2da795e2433f"],
Cell[CellGroupData[{
Cell[3270, 103, 168, 3, 54, "Subsection",ExpressionUUID->"db406c1c-aa7b-4d75-b60e-80cdeda5627b"],
Cell[3441, 108, 11306, 295, 496, "Input",ExpressionUUID->"d0dfde0a-40a1-4c07-a4a8-3b959c393de1"]
}, Closed]],
Cell[CellGroupData[{
Cell[14784, 408, 166, 3, 38, "Subsection",ExpressionUUID->"4f6050e2-2542-469b-bf9b-db9a0561094d"],
Cell[14953, 413, 8710, 219, 458, "Input",ExpressionUUID->"c41c2669-a617-4078-a7d3-55f58acab4d2"]
}, Closed]],
Cell[CellGroupData[{
Cell[23700, 637, 178, 3, 38, "Subsection",ExpressionUUID->"cc39c629-dda5-41b0-9810-8ac2c9be9fec"],
Cell[23881, 642, 10413, 239, 409, "Input",ExpressionUUID->"0b48aa07-15ea-4bbc-ac46-fa615d6335d6"]
}, Closed]],
Cell[CellGroupData[{
Cell[34331, 886, 202, 3, 38, "Subsection",ExpressionUUID->"6143da53-567f-42cb-ac63-8bb3ffdd6b13"],
Cell[34536, 891, 3852, 86, 207, "Input",ExpressionUUID->"a52ffadc-d2ef-47c0-95fe-9d763209cb6b"]
}, Closed]],
Cell[CellGroupData[{
Cell[38425, 982, 180, 3, 38, "Subsection",ExpressionUUID->"ebdcd30c-53cd-4599-9f34-2dc4dab381e4"],
Cell[38608, 987, 4545, 115, 296, "Input",ExpressionUUID->"6105ffb8-8cf1-495c-9b0b-ce757be90795"]
}, Closed]],
Cell[CellGroupData[{
Cell[43190, 1107, 399, 10, 38, "Subsection",ExpressionUUID->"adf57cee-4782-42ae-a2af-7056c8fe50ed"],
Cell[43592, 1119, 1835, 50, 189, "Input",ExpressionUUID->"5520f4cb-03fc-44c9-9a54-0c7a3b3d89a3"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[45476, 1175, 221, 4, 53, "Section",ExpressionUUID->"85d54df7-e9bb-45e8-bac6-5eacfa1bff79"],
Cell[45700, 1181, 334, 8, 30, "Input",ExpressionUUID->"cebf34d8-7e92-479b-aa26-fe417edbd108"],
Cell[CellGroupData[{
Cell[46059, 1193, 648, 13, 94, "Input",ExpressionUUID->"c722f5f0-4354-4778-879b-7a8c6f46c613"],
Cell[46710, 1208, 586, 16, 37, "Output",ExpressionUUID->"5eb8d24a-92ef-4c33-b11d-e8d77940a801"],
Cell[47299, 1226, 500, 13, 34, "Output",ExpressionUUID->"94f964bb-3500-4690-9d0b-996f707d0014"],
Cell[47802, 1241, 500, 13, 34, "Output",ExpressionUUID->"134ebda4-77d8-499f-8671-ed59cc9f63b1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48339, 1259, 624, 14, 52, "Input",ExpressionUUID->"89600cba-14d9-4324-b311-969deb1aba11"],
Cell[48966, 1275, 1096, 32, 110, "Output",ExpressionUUID->"3ed9e520-26c6-4448-b8cb-a9bf1e75595d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50099, 1312, 1081, 29, 52, "Input",ExpressionUUID->"42afc80c-2914-4d3e-b394-7184ed3c949f"],
Cell[51183, 1343, 4218, 147, 77, "Output",ExpressionUUID->"465f182e-4faa-47ab-a471-8f3b8c2ca033"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55438, 1495, 651, 16, 52, "Input",ExpressionUUID->"3b9fdae3-c295-4d90-98f3-6995732039a4"],
Cell[56092, 1513, 7959, 271, 207, "Output",ExpressionUUID->"e2f7a3c9-86d0-4769-a96e-6935a21ceacc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64088, 1789, 816, 19, 52, "Input",ExpressionUUID->"a6d9f7a7-2e5d-4e01-a20b-eb15fa74083c"],
Cell[64907, 1810, 299, 8, 53, "Output",ExpressionUUID->"9cd79424-1031-473f-a799-926bff02c0f6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65243, 1823, 1576, 47, 121, "Input",ExpressionUUID->"f7eab7a1-3222-4f6d-a27d-1bcd4b0f2206"],
Cell[66822, 1872, 815, 24, 60, "Output",ExpressionUUID->"7b32bb7f-72ef-4c89-91b9-5c9901b1e70d"],
Cell[67640, 1898, 778, 23, 60, "Output",ExpressionUUID->"020e5034-9dc7-43bf-bfc0-5e72bf6ffa28"],
Cell[68421, 1923, 778, 23, 60, "Output",ExpressionUUID->"5b58462a-1503-4a77-9af6-bbcbe0c8b3bb"],
Cell[69202, 1948, 817, 24, 60, "Output",ExpressionUUID->"2a3069aa-a766-4629-8411-c017833d34fa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70056, 1977, 753, 20, 54, "Input",ExpressionUUID->"1ffc843a-ef4a-48bd-9f40-efd1a01c1098"],
Cell[70812, 1999, 871, 26, 62, "Output",ExpressionUUID->"1e34b7d3-4a3d-42f2-90be-148ff3f0aab9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71720, 2030, 500, 12, 52, "Input",ExpressionUUID->"9ff7cfc1-2beb-4bdd-9ccd-0a4a35d0cb62"],
Cell[72223, 2044, 424, 9, 53, "Output",ExpressionUUID->"caf8c4d2-1853-4f32-9954-e2a5d2508bc6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72684, 2058, 577, 14, 75, "Input",ExpressionUUID->"bcfee4a4-43e1-4c48-87d4-5ff177325824"],
Cell[73264, 2074, 665, 17, 54, "Output",ExpressionUUID->"e7de7756-b06e-4cae-a92e-bd8cc530c9d3"],
Cell[73932, 2093, 683, 18, 54, "Output",ExpressionUUID->"90d3375b-cfcc-4c17-823f-b1546a5f3342"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[74664, 2117, 165, 3, 53, "Section",ExpressionUUID->"2181c099-9f47-4d7d-9432-b4277c4214bc"],
Cell[CellGroupData[{
Cell[74854, 2124, 211, 4, 54, "Subsection",ExpressionUUID->"dd82017e-e1c0-4f16-840f-2a967cef6535"],
Cell[75068, 2130, 1065, 24, 73, "Input",ExpressionUUID->"abc98e14-ba91-41f6-82ac-a50ee18d21d7"],
Cell[CellGroupData[{
Cell[76158, 2158, 2842, 71, 135, "Input",ExpressionUUID->"71238843-611c-4c63-8801-7b0ea0ca22b9"],
Cell[79003, 2231, 1569, 25, 34, "Output",ExpressionUUID->"a5298cc7-afce-4c33-82fd-df96d4e4e3d1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80609, 2261, 3542, 91, 166, "Input",ExpressionUUID->"3b5b83f0-2a98-4fe8-a0e1-045cf1fab98f"],
Cell[84154, 2354, 2776, 74, 37, "Output",ExpressionUUID->"70ee9cc6-1409-46e0-b9ae-a64699c26f04"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86967, 2433, 4954, 131, 245, "Input",ExpressionUUID->"d68921e2-122e-4b3d-b7bd-a20c3b244b29"],
Cell[91924, 2566, 2161, 65, 37, "Output",ExpressionUUID->"56a3f2d9-51e2-4c03-9864-98aa98455926"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[94134, 2637, 212, 4, 38, "Subsection",ExpressionUUID->"f6bf4064-6b2a-4afc-976e-b3b6c8fbc936"],
Cell[94349, 2643, 344, 7, 52, "Input",ExpressionUUID->"a40e193a-3eb2-4154-a9eb-3ef280f65bf0"],
Cell[CellGroupData[{
Cell[94718, 2654, 9492, 231, 327, "Input",ExpressionUUID->"07915232-1202-45d5-b92c-de3c9b7f8c4b"],
Cell[104213, 2887, 4256, 124, 37, "Output",ExpressionUUID->"696df36b-587e-4ca1-935f-fe35b45943fb"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[108518, 3017, 260, 4, 38, "Subsection",ExpressionUUID->"dc7ba9d2-4243-4132-8841-0d17fceb1d45"],
Cell[108781, 3023, 340, 7, 52, "Input",ExpressionUUID->"37b9d498-4a96-4247-bf59-afd40515bc8a"],
Cell[CellGroupData[{
Cell[109146, 3034, 15653, 382, 418, "Input",ExpressionUUID->"3bc05942-3100-4632-ab85-b3d76472f507"],
Cell[124802, 3418, 11506, 335, 106, "Output",ExpressionUUID->"bb11f033-900e-4f42-8c08-c61786e7d1ae"]
}, Open  ]],
Cell[CellGroupData[{
Cell[136345, 3758, 16136, 389, 441, "Input",ExpressionUUID->"119b17bb-6804-4ad9-8d3c-60c125ddfccb"],
Cell[152484, 4149, 11374, 332, 106, "Output",ExpressionUUID->"1faee5f2-9185-457d-9ce3-cf1f8f75b82e"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[163919, 4488, 169, 3, 53, "Section",ExpressionUUID->"b195fbba-6317-44e4-bad2-87a18f13e30f"],
Cell[CellGroupData[{
Cell[164113, 4495, 623, 14, 54, "Subsection",ExpressionUUID->"a9e5f151-7cdf-40aa-bcb1-c01aac70391c"],
Cell[164739, 4511, 205, 5, 52, "Input",ExpressionUUID->"88fed9e3-987e-4a02-9c23-bfc6490ac1cf"],
Cell[CellGroupData[{
Cell[164969, 4520, 4445, 120, 244, "Input",ExpressionUUID->"98cb0bbf-13c3-4f2c-a847-e21965f0a5b6"],
Cell[169417, 4642, 558, 11, 34, "Output",ExpressionUUID->"9383a162-7b3d-4a97-883a-ef0162214217"]
}, Open  ]],
Cell[CellGroupData[{
Cell[170012, 4658, 3382, 94, 244, "Input",ExpressionUUID->"af58cb11-99d3-45d7-9bc2-2dd88de763e8"],
Cell[173397, 4754, 411, 9, 34, "Output",ExpressionUUID->"d4d17a3f-15e8-4415-890a-8884bd4e6b06"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[173857, 4769, 203, 3, 38, "Subsection",ExpressionUUID->"13a010a2-a073-4fd0-8cad-03dca1b80f8b"],
Cell[CellGroupData[{
Cell[174085, 4776, 3657, 91, 208, "Input",ExpressionUUID->"69391883-35e0-4cc1-86b8-6ad497e70a5e"],
Cell[177745, 4869, 719, 13, 34, "Output",ExpressionUUID->"32ddbf3f-40d3-4f45-a5d4-d15699641475"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[178525, 4889, 262, 5, 53, "Section",ExpressionUUID->"c5870627-7cba-4afa-b6dc-88db5fc79410"],
Cell[CellGroupData[{
Cell[178812, 4898, 5950, 150, 216, "Input",ExpressionUUID->"c2aaba11-2611-4350-a1e4-cd4c47eef81a"],
Cell[184765, 5050, 541, 11, 34, "Output",ExpressionUUID->"9a724416-f317-43c5-adb0-9e6d5b75e4e0"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[185355, 5067, 481, 12, 54, "Section",ExpressionUUID->"9b23d4e4-a896-4754-8efe-41d17978fbe2"],
Cell[185839, 5081, 333, 9, 50, "Input",ExpressionUUID->"5cde23e4-972f-4c5e-85a7-4037e5ceb4e9"],
Cell[186175, 5092, 317, 6, 30, "Input",ExpressionUUID->"fbe2994a-9ea8-4d4e-bbac-ee7e1283733f"],
Cell[CellGroupData[{
Cell[186517, 5102, 5164, 131, 324, "Input",ExpressionUUID->"73a5a65b-b32f-46ce-b8fa-12cf35df4ed2"],
Cell[191684, 5235, 565, 8, 34, "Output",ExpressionUUID->"5d906bbc-9df0-4716-97d6-d0bc9eb01cb4"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)


